Search for the $B^+_c\rightarrow \chi_{c1}(3872)\pi^+$ decay

A search for the decay $B^+_c\rightarrow \chi_{c1}(3872)\pi^+$ is reported using proton-proton collision data collected with the LHCb detector between 2011 and 2018 at centre-of-mass energies of 7, 8, and 13 $TeV$, corresponding to an integrated luminosity of $9fb^{-1}$. No significant signal is observed. Using the decay $B^+_c\rightarrow \psi(2S)\pi^+$ as a normalisation channel, an upper limit for the ratio of branching fractions $$ \mathcal{R}^{\chi_{c1}(3872)}_{\psi(2S)} = \frac{\mathcal{B}_{B^+_c\rightarrow \chi_{c1}(3872)\pi^+}} {\mathcal{B}_{B^+_c\rightarrow \psi(2S)\pi^+}} \times \frac{\mathcal{B}_{\chi_{c1}(3872)\rightarrow J/\psi\pi^+\pi^-}} {\mathcal{B}_{\psi(2S)\rightarrow J/\psi \pi^+\pi^-}} < 0.05\,(0.06)\,, $$ is set at the 90\,(95)\% confidence level.

==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_psipi_x()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Feb 25 10:12:17 2025) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.105556,-7.228343,6.475926,53.01202);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1aaebca0__3 = new TH1D("frame_1aaebca0__3","A RooPlot",100,6.15,6.45);
   frame_1aaebca0__3->SetMinimum(0.0004999);
   frame_1aaebca0__3->SetMaximum(50);
   frame_1aaebca0__3->SetDirectory(nullptr);
   frame_1aaebca0__3->SetStats(0);
   frame_1aaebca0__3->SetMarkerStyle(20);
   frame_1aaebca0__3->GetXaxis()->SetNdivisions(-503);
   frame_1aaebca0__3->GetXaxis()->SetLabelFont(132);
   frame_1aaebca0__3->GetXaxis()->SetLabelOffset(0.025);
   frame_1aaebca0__3->GetXaxis()->SetLabelSize(0.06);
   frame_1aaebca0__3->GetXaxis()->SetTitleSize(-1);
   frame_1aaebca0__3->GetXaxis()->SetTitleOffset(1);
   frame_1aaebca0__3->GetXaxis()->SetTitleFont(132);
   frame_1aaebca0__3->GetYaxis()->SetNdivisions(-505);
   frame_1aaebca0__3->GetYaxis()->SetLabelFont(132);
   frame_1aaebca0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_1aaebca0__3->GetYaxis()->SetLabelSize(0.06);
   frame_1aaebca0__3->GetYaxis()->SetTitleSize(0.05);
   frame_1aaebca0__3->GetYaxis()->SetTitleFont(132);
   frame_1aaebca0__3->GetZaxis()->SetLabelFont(132);
   frame_1aaebca0__3->GetZaxis()->SetLabelSize(0.05);
   frame_1aaebca0__3->GetZaxis()->SetTitleSize(0.05);
   frame_1aaebca0__3->GetZaxis()->SetTitleOffset(1);
   frame_1aaebca0__3->GetZaxis()->SetTitleFont(132);
   frame_1aaebca0__3->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx4[237] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.22875, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.238125, 6.23875, 6.239375, 6.24, 6.240625,
   6.24125, 6.241875, 6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259375, 6.26, 6.260625, 6.26125, 6.2625, 6.26375,
   6.264375, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063, 6.269375,
   6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063, 6.274375,
   6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063, 6.279375,
   6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.282813, 6.283125, 6.28375, 6.284375, 6.285, 6.28625,
   6.286875, 6.2875, 6.288125, 6.28875, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188, 6.2925, 6.292813,
   6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187, 6.2975, 6.297813,
   6.298125, 6.298438, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625, 6.306875,
   6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225, 6.325,
   6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy4[237] = { 0, 0.04384762, 0.04739756, 0.05141247, 0.05597875, 0.06120407, 0.06722407, 0.07421155, 0.08238956, 0.09205018, 0.1035824, 0.1175157, 0.134596, 0.1559423, 0.1834329, 0.2005008, 0.2207177,
   0.2452257, 0.2757422, 0.3148277, 0.3386976, 0.3662295, 0.3981445, 0.4352916, 0.4786615, 0.5293996, 0.588818, 0.6584051, 0.6975274, 0.7398339, 0.7855634, 0.834967, 0.8883077,
   0.945861, 1.007915, 1.07477, 1.14674, 1.224153, 1.307348, 1.396683, 1.49253, 1.59528, 1.705345, 1.823159, 1.949186, 2.083923, 2.227908, 2.381729, 2.546036,
   2.632346, 2.721557, 2.813775, 2.909114, 3.007697, 3.109655, 3.21513, 3.324277, 3.437265, 3.554276, 3.675511, 3.801192, 3.93156, 4.066884, 4.20746, 4.353617,
   4.505722, 4.664185, 4.829461, 5.002064, 5.182559, 5.368631, 5.558151, 5.75099, 5.947011, 6.146061, 6.55258, 6.969082, 7.3939, 7.825177, 8.698743, 9.571402,
   10.00102, 10.42254, 10.6294, 10.83317, 11.03352, 11.23008, 11.42249, 11.61041, 11.79348, 11.97136, 12.14372, 12.3102, 12.4705, 12.62428, 12.77125, 12.9111,
   13.04356, 13.16834, 13.28518, 13.39385, 13.49412, 13.58577, 13.6686, 13.74244, 13.80714, 13.86254, 13.90853, 13.94502, 13.97192, 13.98916, 13.99673, 13.99459,
   13.98275, 13.96124, 13.93011, 13.88942, 13.83927, 13.77975, 13.71101, 13.63318, 13.54644, 13.45097, 13.34697, 13.23466, 13.11429, 12.98609, 12.85034, 12.70731,
   12.5573, 12.40061, 12.23754, 12.06843, 11.8936, 11.71339, 11.52814, 11.33819, 11.14391, 10.94564, 10.74373, 10.53856, 10.11979, 9.692161, 9.258416, 8.383158,
   7.946627, 7.513903, 7.087083, 6.66808, 6.258614, 6.057941, 5.860207, 5.665571, 5.474179, 5.286164, 5.101648, 4.920741, 4.743539, 4.570129, 4.400583, 4.235282,
   4.076419, 3.924071, 3.777863, 3.637451, 3.502521, 3.372785, 3.24798, 3.127862, 3.01221, 2.900814, 2.793486, 2.690048, 2.590335, 2.494193, 2.40148, 2.312062,
   2.225813, 2.142616, 2.062358, 1.910247, 1.768705, 1.637029, 1.514581, 1.400772, 1.295058, 1.196934, 1.105926, 1.021588, 0.9435011, 0.871267, 0.8045095, 0.7428714,
   0.6860133, 0.633613, 0.5853648, 0.5409784, 0.5001788, 0.4627057, 0.4283131, 0.3678542, 0.317105, 0.2745718, 0.2389511, 0.2091149, 0.1840958, 0.1630711, 0.1303424, 0.1066482,
   0.08906828, 0.07565544, 0.05666245, 0.04388283, 0.03474447, 0.02796818, 0.02282358, 0.01884774, 0.01572911, 0.01325068, 0.01125788, 0.009638545, 0.008310029, 0.007210546, 0.006293309, 0.005522471,
   0.004870262, 0.004314961, 0.003839411, 0.003429953, 0.00307562, 0.002767541, 0.002498495, 0.002262559, 0.002054851, 0.001871321, 0.001871321, 0 };
   TGraph *graph = new TGraph(237,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx4,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy4);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",237,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->SetMaximum(15.3964);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]4);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx5[237] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.22875, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.238125, 6.23875, 6.239375, 6.24, 6.240625,
   6.24125, 6.241875, 6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259375, 6.26, 6.260625, 6.26125, 6.2625, 6.26375,
   6.264375, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063, 6.269375,
   6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063, 6.274375,
   6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063, 6.279375,
   6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.282813, 6.283125, 6.28375, 6.284375, 6.285, 6.28625,
   6.286875, 6.2875, 6.288125, 6.28875, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188, 6.2925, 6.292813,
   6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187, 6.2975, 6.297813,
   6.298125, 6.298438, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625, 6.306875,
   6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225, 6.325,
   6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy5[237] = { 0, 0.0004520076, 0.0004886025, 0.0005299906, 0.0005770626, 0.0006309284, 0.0006929861, 0.0007650172, 0.0008493211, 0.0009489086, 0.00106779, 0.001211423, 0.001387496, 0.001607547, 0.001890936, 0.002066883, 0.002275291,
   0.002527933, 0.002842517, 0.003245433, 0.003491499, 0.003775313, 0.004104312, 0.004487247, 0.00493433, 0.005457369, 0.006069889, 0.006787235, 0.007190531, 0.007626652, 0.00809806, 0.008607341, 0.009157209,
   0.009750504, 0.01039019, 0.01107938, 0.01182129, 0.0126193, 0.01347693, 0.01439785, 0.0153859, 0.01644511, 0.01757972, 0.01879422, 0.02009338, 0.02148233, 0.02296662, 0.0245523, 0.02624607,
   0.0271358, 0.02805544, 0.02900608, 0.0299889, 0.03100515, 0.03205619, 0.03314349, 0.03426865, 0.03543339, 0.03663961, 0.03788938, 0.03918497, 0.04052888, 0.04192388, 0.04337302, 0.0448797,
   0.04644769, 0.04808122, 0.04978498, 0.05156428, 0.05342493, 0.05534308, 0.05729676, 0.05928466, 0.06130536, 0.06335729, 0.06754793, 0.07184148, 0.07622077, 0.08066663, 0.08967187, 0.09866776,
   0.1030965, 0.1074418, 0.1095742, 0.1116749, 0.1137401, 0.1157664, 0.1177499, 0.1196871, 0.1215743, 0.123408, 0.1251847, 0.1269009, 0.1285534, 0.1301387, 0.1316537, 0.1330954,
   0.1344608, 0.1357471, 0.1369517, 0.1380719, 0.1391055, 0.1400502, 0.1409041, 0.1416654, 0.1423323, 0.1429034, 0.1433775, 0.1437536, 0.1440309, 0.1442087, 0.1442867, 0.1442646,
   0.1441426, 0.1439209, 0.1436, 0.1431805, 0.1426635, 0.14205, 0.1413413, 0.140539, 0.1396448, 0.1386606, 0.1375885, 0.1364308, 0.1351899, 0.1338684, 0.132469, 0.1309946,
   0.1294482, 0.1278329, 0.126152, 0.1244086, 0.1226064, 0.1207486, 0.1188389, 0.1168809, 0.1148781, 0.1128342, 0.1107529, 0.1086378, 0.1043209, 0.09991261, 0.09544131, 0.08641862,
   0.0819186, 0.07745782, 0.07305791, 0.06873857, 0.06451756, 0.0624489, 0.06041053, 0.05840411, 0.05643112, 0.05449295, 0.05259085, 0.05072595, 0.04889925, 0.04711163, 0.04536385, 0.04365983,
   0.04202217, 0.04045168, 0.03894448, 0.03749703, 0.03610609, 0.03476869, 0.03348213, 0.03224388, 0.03105166, 0.02990334, 0.02879693, 0.02773063, 0.02670272, 0.02571164, 0.0247559, 0.02383413,
   0.02294502, 0.02208737, 0.02126002, 0.01969198, 0.01823287, 0.01687548, 0.01561321, 0.01444, 0.01335024, 0.01233872, 0.01140055, 0.01053115, 0.009726176, 0.008981543, 0.008293367, 0.007657964,
   0.007071837, 0.006531664, 0.006034292, 0.00557673, 0.005156144, 0.004769848, 0.004415308, 0.003792062, 0.003268909, 0.002830452, 0.002463252, 0.002155682, 0.00189777, 0.001681035, 0.001343647, 0.001099394,
   0.0009181694, 0.0007799017, 0.0005841105, 0.0004523706, 0.0003581668, 0.0002883128, 0.0002352791, 0.0001942938, 0.0001621451, 0.000136596, 0.000116053, 9.935991e-05, 8.566477e-05, 7.433064e-05, 6.487521e-05, 5.692894e-05,
   5.020559e-05, 4.44812e-05, 3.957896e-05, 3.535802e-05, 3.170534e-05, 2.852948e-05, 2.575598e-05, 2.332381e-05, 2.118264e-05, 1.92907e-05, 1.92907e-05, 0 };
   graph = new TGraph(237,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx5,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy5);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",237,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->SetMaximum(0.1587153);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]5);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx6[64] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22, 6.225,
   6.23, 6.235, 6.24, 6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3, 6.305,
   6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385,
   6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy6[64] = { 0, 0.1655319, 0.1631743, 0.1608168, 0.1584592, 0.1561016, 0.153744, 0.1513865, 0.1490289, 0.1466713, 0.1443137, 0.1419562, 0.1395986, 0.137241, 0.1348835, 0.1325259, 0.1301683,
   0.1278107, 0.1254532, 0.1230956, 0.120738, 0.1183804, 0.1160229, 0.1136653, 0.1113077, 0.1089501, 0.1065926, 0.104235, 0.1018774, 0.09951984, 0.09716227, 0.09480469, 0.09244712,
   0.09008955, 0.08773197, 0.0853744, 0.08301682, 0.08065925, 0.07830168, 0.0759441, 0.07358653, 0.07122895, 0.06887138, 0.06651381, 0.06415623, 0.06179866, 0.05944108, 0.05708351, 0.05472593,
   0.05236836, 0.05001079, 0.04765321, 0.04529564, 0.04293806, 0.04058049, 0.03822292, 0.03586534, 0.03350777, 0.03115019, 0.02879262, 0.02643505, 0.02407747, 0.02407747, 0 };
   graph = new TGraph(64,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx6,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy6);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",100,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->SetMaximum(0.1820851);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]6);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fx7[66] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3,
   6.305, 6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38,
   6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455,
   6.455005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fy7[66] = { 0, 0.1392644, 0.1392644, 0.1376184, 0.1359724, 0.1343263, 0.1326803, 0.1310343, 0.1293882, 0.1277422, 0.1260961, 0.1244501, 0.1228041, 0.121158, 0.119512, 0.117866, 0.1162199,
   0.1145739, 0.1129279, 0.1112818, 0.1096358, 0.1079897, 0.1063437, 0.1046977, 0.1030516, 0.1014056, 0.09975956, 0.09811352, 0.09646749, 0.09482145, 0.09317541, 0.09152938, 0.08988334,
   0.0882373, 0.08659127, 0.08494523, 0.08329919, 0.08165316, 0.08000712, 0.07836109, 0.07671505, 0.07506901, 0.07342298, 0.07177694, 0.0701309, 0.06848487, 0.06683883, 0.06519279, 0.06354676,
   0.06190072, 0.06025468, 0.05860865, 0.05696261, 0.05531658, 0.05367054, 0.0520245, 0.05037847, 0.04873243, 0.04708639, 0.04544036, 0.04379432, 0.04214828, 0.04050225, 0.04050225, 0.04050225,
   0 };
   graph = new TGraph(66,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fx7,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fy7);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",100,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->SetMaximum(0.1531909);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]7);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx8[110] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.24625, 6.2475, 6.24875, 6.25, 6.25125, 6.2525, 6.25375, 6.255, 6.25625,
   6.256875, 6.2575, 6.25875, 6.26, 6.265, 6.26625, 6.2675, 6.26875, 6.269375, 6.27, 6.270625, 6.27125, 6.271875, 6.2725, 6.273125, 6.27375,
   6.274375, 6.275, 6.275625, 6.27625, 6.276875, 6.2775, 6.278125, 6.27875, 6.28, 6.28125, 6.2825, 6.28375, 6.285, 6.2875, 6.28875, 6.29,
   6.29125, 6.2925, 6.29375, 6.295, 6.29625, 6.2975, 6.29875, 6.3, 6.30125, 6.3025, 6.305, 6.3075, 6.31, 6.3125, 6.315, 6.32,
   6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455, 6.455005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy8[110] = { 0, 0.349096, 0.349096, 0.3486789, 0.3487316, 0.3493413, 0.3506169, 0.3526954, 0.3557513, 0.36001, 0.3657666, 0.3734141, 0.3834874, 0.3967401, 0.4143029, 0.4380732, 0.4717388,
   0.5233269, 0.6107434, 0.771592, 0.8999255, 1.076306, 1.316579, 1.639809, 1.839452, 2.068679, 2.331131, 2.631006, 2.973335, 3.364433, 3.812637, 4.329528, 4.931985,
   5.272848, 5.642693, 6.427137, 7.25764, 10.7427, 11.55755, 12.30548, 12.96413, 13.25341, 13.51279, 13.74014, 13.93353, 14.09132, 14.21215, 14.29498, 14.33908,
   14.34406, 14.30987, 14.23681, 14.12551, 13.97692, 13.79233, 13.5733, 13.32166, 12.72914, 12.03384, 11.25717, 10.42181, 9.550556, 7.786057, 6.930515, 6.113313,
   5.345934, 4.63664, 4.0065, 3.470153, 3.009974, 2.612926, 2.269307, 1.971626, 1.713881, 1.491095, 1.133912, 0.8717677, 0.6820158, 0.5463253, 0.4500795, 0.3334257,
   0.2724176, 0.2371017, 0.2139093, 0.1969944, 0.1837582, 0.1729084, 0.1637072, 0.1556867, 0.1485323, 0.1420248, 0.1360078, 0.1303682, 0.1250224, 0.1199079, 0.1149776, 0.1101952,
   0.1055327, 0.100968, 0.09648398, 0.09206669, 0.0877051, 0.08339023, 0.0791148, 0.07487282, 0.07065936, 0.06647033, 0.06647033, 0.06647033, 0 };
   graph = new TGraph(110,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx8,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy8);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",110,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->SetMaximum(15.77846);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]8);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fx3002[60] = { 6.1525, 6.1575, 6.1625, 6.1675, 6.1725, 6.1775, 6.1825, 6.1875, 6.1925, 6.1975, 6.2025, 6.2075, 6.2125, 6.2175, 6.2225, 6.2275, 6.2325,
   6.2375, 6.2425, 6.2475, 6.2525, 6.2575, 6.2625, 6.2675, 6.2725, 6.2775, 6.2825, 6.2875, 6.2925, 6.2975, 6.3025, 6.3075, 6.3125,
   6.3175, 6.3225, 6.3275, 6.3325, 6.3375, 6.3425, 6.3475, 6.3525, 6.3575, 6.3625, 6.3675, 6.3725, 6.3775, 6.3825, 6.3875, 6.3925,
   6.3975, 6.4025, 6.4075, 6.4125, 6.4175, 6.4225, 6.4275, 6.4325, 6.4375, 6.4425, 6.4475 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fy3002[60] = { 0, 1, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
   0, 3, 2, 5, 3, 8, 13, 18, 13, 11, 6, 7, 3, 1, 0, 1,
   1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0,
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_felx3002[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fely3002[60] = { 0, 0.8272462, 0.8272462, 0, 0, 1.291815, 0.8272462, 0, 0.8272462, 0, 0, 0.8272462, 0, 0, 0, 0, 0.8272462,
   0, 1.632705, 1.291815, 2.159691, 1.632705, 2.768386, 3.558662, 4.202887, 3.558662, 3.265579, 2.379931, 2.58147, 1.632705, 0.8272462, 0, 0.8272462,
   0.8272462, 0, 0, 0, 0, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0.8272462, 0, 0, 0,
   0, 0, 0, 0, 0.8272462, 0, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehx3002[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehy3002[60] = { 1.147874, 2.299527, 2.299527, 1.147874, 1.147874, 2.63786, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527,
   1.147874, 2.918186, 2.63786, 3.382473, 2.918186, 3.945142, 4.697573, 5.321007, 4.697573, 4.416521, 3.583642, 3.770281, 2.918186, 2.299527, 1.147874, 2.299527,
   2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874,
   1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fx3002,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fy3002,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_felx3002,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehx3002,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fely3002,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]");
   grae->SetTitle("Histogram of ds_1000_plot__fmbcp_pvj_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002","Histogram of ds_1000_plot__fmbcp_pvj_rd",100,6.12,6.48);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->SetMaximum(25.65311);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_1aaebca0__4 = new TH1D("frame_1aaebca0__4","A RooPlot",100,6.15,6.45);
   frame_1aaebca0__4->SetMinimum(0.0004999);
   frame_1aaebca0__4->SetMaximum(50);
   frame_1aaebca0__4->SetDirectory(nullptr);
   frame_1aaebca0__4->SetStats(0);
   frame_1aaebca0__4->SetMarkerStyle(20);
   frame_1aaebca0__4->GetXaxis()->SetNdivisions(-503);
   frame_1aaebca0__4->GetXaxis()->SetLabelFont(132);
   frame_1aaebca0__4->GetXaxis()->SetLabelOffset(0.025);
   frame_1aaebca0__4->GetXaxis()->SetLabelSize(0.06);
   frame_1aaebca0__4->GetXaxis()->SetTitleSize(-1);
   frame_1aaebca0__4->GetXaxis()->SetTitleOffset(1);
   frame_1aaebca0__4->GetXaxis()->SetTitleFont(132);
   frame_1aaebca0__4->GetYaxis()->SetNdivisions(-505);
   frame_1aaebca0__4->GetYaxis()->SetLabelFont(132);
   frame_1aaebca0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_1aaebca0__4->GetYaxis()->SetLabelSize(0.06);
   frame_1aaebca0__4->GetYaxis()->SetTitleSize(0.05);
   frame_1aaebca0__4->GetYaxis()->SetTitleFont(132);
   frame_1aaebca0__4->GetZaxis()->SetLabelFont(132);
   frame_1aaebca0__4->GetZaxis()->SetLabelSize(0.05);
   frame_1aaebca0__4->GetZaxis()->SetTitleSize(0.05);
   frame_1aaebca0__4->GetZaxis()->SetTitleOffset(1);
   frame_1aaebca0__4->GetZaxis()->SetTitleFont(132);
   frame_1aaebca0__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_psipi_y()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Feb 25 10:12:48 2025) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.652593,-4.336777,3.714321,31.8072);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1aade4b0__5 = new TH1D("frame_1aade4b0__5","A RooPlot",100,3.66,3.71);
   frame_1aade4b0__5->SetMinimum(0.0004999);
   frame_1aade4b0__5->SetMaximum(30);
   frame_1aade4b0__5->SetDirectory(nullptr);
   frame_1aade4b0__5->SetStats(0);
   frame_1aade4b0__5->SetMarkerStyle(20);
   frame_1aade4b0__5->GetXaxis()->SetNdivisions(-503);
   frame_1aade4b0__5->GetXaxis()->SetLabelFont(132);
   frame_1aade4b0__5->GetXaxis()->SetLabelOffset(0.025);
   frame_1aade4b0__5->GetXaxis()->SetLabelSize(0.06);
   frame_1aade4b0__5->GetXaxis()->SetTitleSize(-1);
   frame_1aade4b0__5->GetXaxis()->SetTitleOffset(1);
   frame_1aade4b0__5->GetXaxis()->SetTitleFont(132);
   frame_1aade4b0__5->GetYaxis()->SetNdivisions(-503);
   frame_1aade4b0__5->GetYaxis()->SetLabelFont(132);
   frame_1aade4b0__5->GetYaxis()->SetLabelOffset(0.01);
   frame_1aade4b0__5->GetYaxis()->SetLabelSize(0.06);
   frame_1aade4b0__5->GetYaxis()->SetTitleSize(0.05);
   frame_1aade4b0__5->GetYaxis()->SetTitleFont(132);
   frame_1aade4b0__5->GetZaxis()->SetLabelFont(132);
   frame_1aade4b0__5->GetZaxis()->SetLabelSize(0.05);
   frame_1aade4b0__5->GetZaxis()->SetTitleSize(0.05);
   frame_1aade4b0__5->GetZaxis()->SetTitleOffset(1);
   frame_1aade4b0__5->GetZaxis()->SetTitleFont(132);
   frame_1aade4b0__5->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx9[246] = { 3.659999, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674, 3.675,
   3.6755, 3.676, 3.6765, 3.677, 3.67725, 3.6775, 3.67775, 3.678, 3.67825, 3.6785, 3.67875, 3.679, 3.679125, 3.67925, 3.679375, 3.6795,
   3.679625, 3.67975, 3.679875, 3.68, 3.680125, 3.68025, 3.680375, 3.6805, 3.680625, 3.68075, 3.680875, 3.681, 3.681125, 3.68125, 3.681375, 3.6815,
   3.681625, 3.681687, 3.68175, 3.681812, 3.681875, 3.681938, 3.682, 3.682062, 3.682125, 3.682187, 3.68225, 3.682313, 3.682375, 3.682437, 3.6825, 3.682563,
   3.682625, 3.682688, 3.68275, 3.682813, 3.682875, 3.682938, 3.683, 3.683063, 3.683125, 3.683188, 3.68325, 3.683313, 3.683375, 3.683438, 3.6835, 3.683563,
   3.683625, 3.68375, 3.683875, 3.684, 3.684125, 3.68425, 3.684375, 3.684438, 3.6845, 3.684563, 3.684625, 3.684687, 3.68475, 3.684813, 3.684875, 3.684938,
   3.685, 3.685062, 3.685125, 3.685188, 3.68525, 3.685313, 3.685375, 3.685437, 3.685469, 3.6855, 3.685531, 3.685563, 3.685594, 3.685625, 3.685656, 3.685688,
   3.685719, 3.68575, 3.685781, 3.685812, 3.685844, 3.685875, 3.685906, 3.685938, 3.685969, 3.686, 3.686031, 3.686062, 3.686094, 3.686125, 3.686156, 3.686187,
   3.686219, 3.68625, 3.686281, 3.686312, 3.686344, 3.686375, 3.686406, 3.686437, 3.686469, 3.6865, 3.686531, 3.686562, 3.686594, 3.686625, 3.686687, 3.68675,
   3.686812, 3.686875, 3.686937, 3.687, 3.687062, 3.687125, 3.687187, 3.68725, 3.687312, 3.687375, 3.687437, 3.6875, 3.687563, 3.687625, 3.687688, 3.68775,
   3.687875, 3.688, 3.68825, 3.688375, 3.6885, 3.688563, 3.688625, 3.688688, 3.68875, 3.688813, 3.688875, 3.688938, 3.689, 3.689062, 3.689125, 3.689188,
   3.68925, 3.689312, 3.689375, 3.689437, 3.6895, 3.689563, 3.689625, 3.689687, 3.68975, 3.689812, 3.689875, 3.689938, 3.69, 3.690062, 3.690125, 3.690187,
   3.69025, 3.690313, 3.690375, 3.690437, 3.6905, 3.690562, 3.690625, 3.69075, 3.690875, 3.691, 3.691125, 3.69125, 3.691375, 3.6915, 3.691625, 3.69175,
   3.691875, 3.692, 3.692125, 3.69225, 3.692375, 3.6925, 3.692625, 3.69275, 3.692875, 3.693, 3.69325, 3.6935, 3.69375, 3.694, 3.69425, 3.6945,
   3.69475, 3.695, 3.6955, 3.696, 3.6965, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705, 3.706, 3.707,
   3.708, 3.709, 3.71, 3.71, 3.710001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy9[246] = { 0, 0.03441555, 0.03687372, 0.03962492, 0.0427194, 0.04621889, 0.05019998, 0.05475867, 0.06001671, 0.06613048, 0.07330373, 0.08180621, 0.09200188, 0.1043939, 0.1197054, 0.1390585, 0.1644526,
   0.1805795, 0.2001337, 0.224584, 0.25622, 0.2757683, 0.2985503, 0.3252783, 0.3568085, 0.3941609, 0.4385377, 0.4913412, 0.5541894, 0.5899483, 0.6289294, 0.6714012, 0.7176473,
   0.7679673, 0.8226765, 0.8821065, 0.9466054, 1.016539, 1.092289, 1.174259, 1.262871, 1.358569, 1.461827, 1.573143, 1.693055, 1.822141, 1.961035, 2.110436, 2.271126,
   2.443996, 2.535313, 2.630075, 2.728437, 2.830572, 2.936668, 3.046931, 3.161591, 3.280902, 3.405148, 3.534645, 3.66975, 3.810865, 3.958443, 4.112999, 4.275123,
   4.445487, 4.624864, 4.814146, 5.014367, 5.226707, 5.447889, 5.674773, 5.907233, 6.145122, 6.388267, 6.636474, 6.88952, 7.147162, 7.409128, 7.675122, 7.944821,
   8.217879, 8.772557, 9.335883, 9.904209, 10.47354, 11.03958, 11.59777, 11.87244, 12.14336, 12.40989, 12.67144, 12.92737, 13.17707, 13.41993, 13.65532, 13.88266,
   14.10135, 14.31082, 14.51051, 14.69988, 14.87841, 15.04562, 15.20102, 15.3442, 15.41107, 15.47474, 15.53515, 15.59226, 15.64604, 15.69643, 15.74342, 15.78696,
   15.82701, 15.86356, 15.89658, 15.92603, 15.95191, 15.97418, 15.99284, 16.00786, 16.01925, 16.02698, 16.03106, 16.03148, 16.02825, 16.02135, 16.01081, 15.99662,
   15.9788, 15.95736, 15.93231, 15.90368, 15.87148, 15.83575, 15.79649, 15.75376, 15.70756, 15.65795, 15.60495, 15.5486, 15.48894, 15.42602, 15.29058, 15.14265,
   14.98265, 14.81103, 14.62826, 14.43486, 14.23134, 14.01826, 13.79617, 13.56566, 13.32733, 13.08176, 12.82959, 12.57143, 12.30789, 12.03959, 11.76716, 11.49121,
   10.93114, 10.36412, 9.226991, 8.665057, 8.11243, 7.840622, 7.572309, 7.307829, 7.047493, 6.791589, 6.540377, 6.294093, 6.052949, 5.818841, 5.594694, 5.379981,
   5.174145, 4.976679, 4.787116, 4.605029, 4.430025, 4.261742, 4.099846, 3.944031, 3.79401, 3.649522, 3.510321, 3.37618, 3.246889, 3.12225, 3.002079, 2.886202,
   2.774459, 2.666697, 2.562772, 2.462549, 2.365899, 2.2727, 2.182836, 2.012676, 1.854593, 1.707826, 1.571671, 1.44547, 1.32861, 1.220509, 1.120619, 1.028421,
   0.9434201, 0.8651462, 0.7931516, 0.7270102, 0.6663163, 0.6106843, 0.5597479, 0.51316, 0.4705919, 0.4317334, 0.363993, 0.3078063, 0.2613064, 0.2228745, 0.1911212, 0.164866,
   0.1431155, 0.1250413, 0.09730669, 0.07755426, 0.06309001, 0.05218113, 0.03700799, 0.02711776, 0.02032247, 0.01550245, 0.01200656, 0.009424998, 0.007488489, 0.006015287, 0.004880186, 0.00399539,
   0.00329835, 0.002743849, 0.002298762, 0.002298762, 0 };
   TGraph *graph = new TGraph(246,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx9,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy9);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",246,3.654999,3.715001);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->SetMaximum(17.63463);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]9);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx10[54] = { 3.659999, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674, 3.675,
   3.676, 3.677, 3.678, 3.679, 3.68, 3.681, 3.682, 3.683, 3.684, 3.685, 3.686, 3.687, 3.688, 3.689, 3.69, 3.691,
   3.692, 3.693, 3.694, 3.695, 3.696, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705, 3.706, 3.707,
   3.708, 3.709, 3.71, 3.71, 3.710001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy10[54] = { 0, 1.63075e-07, 0.002560861, 0.005156524, 0.00778732, 0.01045341, 0.01315498, 0.01589217, 0.01866516, 0.02147412, 0.0243192, 0.02720059, 0.03011844, 0.03307291, 0.03606418, 0.03909241, 0.04215776,
   0.0452604, 0.04840049, 0.0515782, 0.05479369, 0.05804713, 0.06133867, 0.0646685, 0.06803676, 0.07144362, 0.07488924, 0.0783738, 0.08189744, 0.08546034, 0.08906266, 0.09270456, 0.0963862,
   0.1001077, 0.1038693, 0.1076712, 0.1115134, 0.1153962, 0.1193197, 0.123284, 0.1272894, 0.131336, 0.135424, 0.1395535, 0.1437246, 0.1479376, 0.1521926, 0.1564897, 0.1608292,
   0.1652111, 0.1696357, 0.1741031, 0.1741031, 0 };
   graph = new TGraph(54,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx10,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy10);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",100,3.654999,3.715001);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->SetMaximum(0.1915134);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol1cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol1)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]10);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx11[246] = { 3.659999, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674, 3.675,
   3.6755, 3.676, 3.6765, 3.677, 3.67725, 3.6775, 3.67775, 3.678, 3.67825, 3.6785, 3.67875, 3.679, 3.679125, 3.67925, 3.679375, 3.6795,
   3.679625, 3.67975, 3.679875, 3.68, 3.680125, 3.68025, 3.680375, 3.6805, 3.680625, 3.68075, 3.680875, 3.681, 3.681125, 3.68125, 3.681375, 3.6815,
   3.681625, 3.681687, 3.68175, 3.681812, 3.681875, 3.681938, 3.682, 3.682062, 3.682125, 3.682187, 3.68225, 3.682313, 3.682375, 3.682437, 3.6825, 3.682563,
   3.682625, 3.682688, 3.68275, 3.682813, 3.682875, 3.682938, 3.683, 3.683063, 3.683125, 3.683188, 3.68325, 3.683313, 3.683375, 3.683438, 3.6835, 3.683563,
   3.683625, 3.68375, 3.683875, 3.684, 3.684125, 3.68425, 3.684375, 3.684438, 3.6845, 3.684563, 3.684625, 3.684687, 3.68475, 3.684813, 3.684875, 3.684938,
   3.685, 3.685062, 3.685125, 3.685188, 3.68525, 3.685313, 3.685375, 3.685437, 3.685469, 3.6855, 3.685531, 3.685563, 3.685594, 3.685625, 3.685656, 3.685688,
   3.685719, 3.68575, 3.685781, 3.685812, 3.685844, 3.685875, 3.685906, 3.685938, 3.685969, 3.686, 3.686031, 3.686062, 3.686094, 3.686125, 3.686156, 3.686187,
   3.686219, 3.68625, 3.686281, 3.686312, 3.686344, 3.686375, 3.686406, 3.686437, 3.686469, 3.6865, 3.686531, 3.686562, 3.686594, 3.686625, 3.686687, 3.68675,
   3.686812, 3.686875, 3.686937, 3.687, 3.687062, 3.687125, 3.687187, 3.68725, 3.687312, 3.687375, 3.687437, 3.6875, 3.687563, 3.687625, 3.687688, 3.68775,
   3.687875, 3.688, 3.68825, 3.688375, 3.6885, 3.688563, 3.688625, 3.688688, 3.68875, 3.688813, 3.688875, 3.688938, 3.689, 3.689062, 3.689125, 3.689188,
   3.68925, 3.689312, 3.689375, 3.689437, 3.6895, 3.689563, 3.689625, 3.689687, 3.68975, 3.689812, 3.689875, 3.689938, 3.69, 3.690062, 3.690125, 3.690187,
   3.69025, 3.690313, 3.690375, 3.690437, 3.6905, 3.690562, 3.690625, 3.69075, 3.690875, 3.691, 3.691125, 3.69125, 3.691375, 3.6915, 3.691625, 3.69175,
   3.691875, 3.692, 3.692125, 3.69225, 3.692375, 3.6925, 3.692625, 3.69275, 3.692875, 3.693, 3.69325, 3.6935, 3.69375, 3.694, 3.69425, 3.6945,
   3.69475, 3.695, 3.6955, 3.696, 3.6965, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705, 3.706, 3.707,
   3.708, 3.709, 3.71, 3.71, 3.710001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy11[246] = { 0, 0.0005932437, 0.0006356167, 0.000683041, 0.0007363826, 0.0007967057, 0.0008653303, 0.0009439115, 0.001034548, 0.001139935, 0.001263585, 0.001410148, 0.001585897, 0.001799506, 0.002063442, 0.002397044, 0.002834779,
   0.003112769, 0.003449838, 0.003871303, 0.004416634, 0.0047536, 0.00514631, 0.005607037, 0.006150546, 0.006794414, 0.007559366, 0.008469574, 0.009552931, 0.01016933, 0.01084127, 0.01157339, 0.01237056,
   0.01323796, 0.01418102, 0.01520545, 0.01631727, 0.01752275, 0.01882851, 0.02024148, 0.02176894, 0.02341856, 0.02519848, 0.02711731, 0.02918431, 0.03140946, 0.03380367, 0.03637898, 0.0391489,
   0.04212878, 0.04370288, 0.04533635, 0.04703189, 0.04879245, 0.05062129, 0.05252197, 0.05449844, 0.05655508, 0.05869679, 0.06092902, 0.06325792, 0.06569041, 0.0682343, 0.0708985, 0.07369314,
   0.07662981, 0.07972185, 0.08298463, 0.08643597, 0.09009622, 0.09390888, 0.09781983, 0.1018269, 0.1059275, 0.1101188, 0.1143973, 0.1187592, 0.1232004, 0.1277161, 0.1323012, 0.1369501,
   0.141657, 0.1512184, 0.1609288, 0.1707254, 0.1805394, 0.1902966, 0.1999185, 0.2046532, 0.2093231, 0.2139176, 0.218426, 0.2228377, 0.227142, 0.2313282, 0.2353859, 0.2393046,
   0.2430744, 0.2466851, 0.2501273, 0.2533916, 0.2564691, 0.2593513, 0.2620301, 0.2644981, 0.2656509, 0.2667483, 0.2677896, 0.2687741, 0.2697011, 0.2705698, 0.2713798, 0.2721302,
   0.2728207, 0.2734508, 0.2740199, 0.2745276, 0.2749736, 0.2753575, 0.2756791, 0.2759381, 0.2761344, 0.2762677, 0.2763381, 0.2763453, 0.2762895, 0.2761707, 0.2759889, 0.2757444,
   0.2754371, 0.2750675, 0.2746358, 0.2741423, 0.2735873, 0.2729713, 0.2722947, 0.2715579, 0.2707617, 0.2699064, 0.2689928, 0.2680215, 0.2669932, 0.2659086, 0.2635739, 0.2610238,
   0.2582658, 0.2553075, 0.2521571, 0.2488233, 0.2453151, 0.241642, 0.2378138, 0.2338403, 0.229732, 0.2254991, 0.2211522, 0.216702, 0.2121592, 0.2075344, 0.2028383, 0.1980815,
   0.1884273, 0.1786532, 0.1590518, 0.1493653, 0.1398393, 0.135154, 0.1305289, 0.1259699, 0.1214823, 0.1170711, 0.1127408, 0.1084955, 0.1043387, 0.1003032, 0.09643946, 0.0927383,
   0.08919017, 0.08578632, 0.0825187, 0.07937995, 0.07636328, 0.07346248, 0.07067177, 0.06798587, 0.06539987, 0.06290923, 0.06050973, 0.05819746, 0.05596878, 0.05382029, 0.05174882, 0.04975139,
   0.0478252, 0.04596763, 0.04417621, 0.04244859, 0.04078257, 0.03917603, 0.03762699, 0.03469383, 0.03196885, 0.02943893, 0.02709193, 0.02491653, 0.02290213, 0.02103872, 0.01931686, 0.01772758,
   0.01626236, 0.0149131, 0.01367208, 0.01253196, 0.01148574, 0.01052677, 0.009648746, 0.008845679, 0.008111905, 0.007442075, 0.006274388, 0.005305862, 0.004504312, 0.003841835, 0.003294483, 0.002841905,
   0.002466977, 0.00215542, 0.00167734, 0.001336854, 0.001087524, 0.0008994808, 0.0006379312, 0.0004674468, 0.000350312, 0.000267226, 0.000206965, 0.0001624649, 0.000129084, 0.0001036895, 8.4123e-05, 6.887119e-05,
   5.685585e-05, 4.729754e-05, 3.962528e-05, 3.962528e-05, 0 };
   graph = new TGraph(246,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fx11,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]_fy11);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",246,3.654999,3.715001);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->SetMaximum(0.3039799);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol1cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbasecB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol1)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase]11);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fx12[56] = { 3.658999, 3.659, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674,
   3.675, 3.676, 3.677, 3.678, 3.679, 3.68, 3.681, 3.682, 3.683, 3.684, 3.685, 3.686, 3.687, 3.688, 3.689, 3.69,
   3.691, 3.692, 3.693, 3.694, 3.695, 3.696, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705, 3.706,
   3.707, 3.708, 3.709, 3.71, 3.71, 3.711, 3.711001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fy12[56] = { 0, 0.1032698, 0.1032698, 0.103959, 0.1046482, 0.1053374, 0.1060265, 0.1067157, 0.1074049, 0.1080941, 0.1087832, 0.1094724, 0.1101616, 0.1108508, 0.11154, 0.1122291, 0.1129183,
   0.1136075, 0.1142967, 0.1149858, 0.115675, 0.1163642, 0.1170534, 0.1177425, 0.1184317, 0.1191209, 0.1198101, 0.1204992, 0.1211884, 0.1218776, 0.1225668, 0.1232559, 0.1239451,
   0.1246343, 0.1253235, 0.1260126, 0.1267018, 0.127391, 0.1280802, 0.1287693, 0.1294585, 0.1301477, 0.1308369, 0.131526, 0.1322152, 0.1329044, 0.1335936, 0.1342827, 0.1349719,
   0.1356611, 0.1363503, 0.1370394, 0.1377286, 0.1377286, 0.1377286, 0 };
   graph = new TGraph(56,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fx12,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]_fy12);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",100,3.653799,3.716201);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->SetMaximum(0.1515015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_zKKbAOcB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_zKKbAO]12);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx13[105] = { 3.658999, 3.659, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674,
   3.675, 3.676, 3.677, 3.678, 3.6785, 3.679, 3.6795, 3.68, 3.6805, 3.68075, 3.681, 3.68125, 3.6815, 3.68175, 3.682, 3.68225,
   3.6825, 3.682625, 3.68275, 3.682875, 3.683, 3.68325, 3.6835, 3.68375, 3.684, 3.6845, 3.68475, 3.684875, 3.685, 3.685125, 3.68525, 3.685375,
   3.6855, 3.685625, 3.68575, 3.685875, 3.686, 3.686125, 3.68625, 3.686375, 3.6865, 3.686625, 3.68675, 3.686875, 3.687, 3.687125, 3.68725, 3.6875,
   3.68775, 3.688, 3.6885, 3.68875, 3.689, 3.689125, 3.68925, 3.6895, 3.68975, 3.69, 3.69025, 3.6905, 3.69075, 3.691, 3.69125, 3.6915,
   3.692, 3.6925, 3.693, 3.6935, 3.694, 3.695, 3.696, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705,
   3.706, 3.707, 3.708, 3.709, 3.71, 3.71, 3.711, 3.711001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy13[105] = { 0, 0.1382788, 0.1382788, 0.1440292, 0.1501127, 0.1565805, 0.1634956, 0.170936, 0.1789996, 0.1878105, 0.1975278, 0.2083589, 0.2205785, 0.234557, 0.2508062, 0.2700622, 0.2934663,
   0.3230526, 0.3631406, 0.4240229, 0.5302123, 0.6152979, 0.7349002, 0.9031423, 1.138023, 1.461726, 1.665108, 1.90132, 2.174921, 2.491361, 2.857503, 3.282553, 3.779685,
   4.369022, 4.707748, 5.08327, 5.503452, 5.959751, 6.939049, 7.996624, 9.114001, 10.26619, 12.54599, 13.59857, 14.08558, 14.53982, 14.95655, 15.33131, 15.66,
   15.93895, 16.165, 16.33553, 16.44857, 16.50281, 16.49761, 16.43304, 16.30986, 16.12952, 15.89412, 15.60639, 15.26958, 14.88746, 14.46421, 14.00434, 12.99402,
   11.89625, 10.7508, 8.462438, 7.380217, 6.369606, 5.903992, 5.476733, 4.720868, 4.074973, 3.519508, 3.040023, 2.625511, 2.267294, 1.958285, 1.692506, 1.464768,
   1.10549, 0.8488626, 0.6690575, 0.5452346, 0.4610893, 0.3661011, 0.3223675, 0.3011696, 0.2903885, 0.2850223, 0.2828457, 0.2827197, 0.2839822, 0.2862165, 0.2891487, 0.2925943,
   0.2964259, 0.3005545, 0.3049166, 0.3094663, 0.3141701, 0.3141701, 0.3141701, 0 };
   graph = new TGraph(105,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx13,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy13);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase",105,3.653799,3.716201);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->SetMaximum(18.15309);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pbase_pbase_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pbase_pbase_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]13);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fx3003[50] = { 3.6605, 3.6615, 3.6625, 3.6635, 3.6645, 3.6655, 3.6665, 3.6675, 3.6685, 3.6695, 3.6705, 3.6715, 3.6725, 3.6735, 3.6745, 3.6755, 3.6765,
   3.6775, 3.6785, 3.6795, 3.6805, 3.6815, 3.6825, 3.6835, 3.6845, 3.6855, 3.6865, 3.6875, 3.6885, 3.6895, 3.6905, 3.6915, 3.6925,
   3.6935, 3.6945, 3.6955, 3.6965, 3.6975, 3.6985, 3.6995, 3.7005, 3.7015, 3.7025, 3.7035, 3.7045, 3.7055, 3.7065, 3.7075, 3.7085,
   3.7095 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fy3003[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0,
   0, 1, 1, 1, 2, 6, 9, 15, 7, 18, 12, 11, 8, 3, 1, 0,
   0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0,
   0 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_felx3003[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fely3003[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 0.8272462, 0, 0, 0, 0, 0, 0.8272462, 0.8272462, 0,
   0, 0.8272462, 0.8272462, 0.8272462, 1.291815, 2.379931, 2.943461, 3.82938, 2.58147, 4.202887, 3.415266, 3.265579, 2.768386, 1.632705, 0.8272462, 0,
   0, 0, 0, 0, 0.8272462, 0, 1.632705, 0, 0, 0.8272462, 0.8272462, 0, 0, 0, 0, 0,
   0 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehx3003[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehy3003[50] = { 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 2.299527, 1.147874,
   1.147874, 2.299527, 2.299527, 2.299527, 2.63786, 3.583642, 4.110204, 4.958738, 3.770281, 5.321007, 4.559819, 4.416521, 3.945142, 2.918186, 2.299527, 1.147874,
   1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.918186, 1.147874, 1.147874, 2.299527, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874,
   1.147874 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fx3003,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fy3003,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_felx3003,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehx3003,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fely3003,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]_fehy3003);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]");
   grae->SetTitle("Histogram of ds_1000_plot__fmp_pvjb_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003","Histogram of ds_1000_plot__fmp_pvjb_rd",100,3.655,3.715);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->SetMaximum(25.65311);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pbasecB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pbase]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_1aade4b0__6 = new TH1D("frame_1aade4b0__6","A RooPlot",100,3.66,3.71);
   frame_1aade4b0__6->SetMinimum(0.0004999);
   frame_1aade4b0__6->SetMaximum(30);
   frame_1aade4b0__6->SetDirectory(nullptr);
   frame_1aade4b0__6->SetStats(0);
   frame_1aade4b0__6->SetMarkerStyle(20);
   frame_1aade4b0__6->GetXaxis()->SetNdivisions(-503);
   frame_1aade4b0__6->GetXaxis()->SetLabelFont(132);
   frame_1aade4b0__6->GetXaxis()->SetLabelOffset(0.025);
   frame_1aade4b0__6->GetXaxis()->SetLabelSize(0.06);
   frame_1aade4b0__6->GetXaxis()->SetTitleSize(-1);
   frame_1aade4b0__6->GetXaxis()->SetTitleOffset(1);
   frame_1aade4b0__6->GetXaxis()->SetTitleFont(132);
   frame_1aade4b0__6->GetYaxis()->SetNdivisions(-503);
   frame_1aade4b0__6->GetYaxis()->SetLabelFont(132);
   frame_1aade4b0__6->GetYaxis()->SetLabelOffset(0.01);
   frame_1aade4b0__6->GetYaxis()->SetLabelSize(0.06);
   frame_1aade4b0__6->GetYaxis()->SetTitleSize(0.05);
   frame_1aade4b0__6->GetYaxis()->SetTitleFont(132);
   frame_1aade4b0__6->GetZaxis()->SetLabelFont(132);
   frame_1aade4b0__6->GetZaxis()->SetLabelSize(0.05);
   frame_1aade4b0__6->GetZaxis()->SetTitleSize(0.05);
   frame_1aade4b0__6->GetZaxis()->SetTitleOffset(1);
   frame_1aade4b0__6->GetZaxis()->SetTitleFont(132);
   frame_1aade4b0__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_chipi_x()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Feb 25 10:16:58 2025) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.105556,-1.445211,6.475926,10.60238);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1ad49670__11 = new TH1D("frame_1ad49670__11","A RooPlot",100,6.15,6.45);
   frame_1ad49670__11->SetMinimum(0.0004999);
   frame_1ad49670__11->SetMaximum(10);
   frame_1ad49670__11->SetDirectory(nullptr);
   frame_1ad49670__11->SetStats(0);
   frame_1ad49670__11->SetMarkerStyle(20);
   frame_1ad49670__11->GetXaxis()->SetNdivisions(-503);
   frame_1ad49670__11->GetXaxis()->SetLabelFont(132);
   frame_1ad49670__11->GetXaxis()->SetLabelOffset(0.025);
   frame_1ad49670__11->GetXaxis()->SetLabelSize(0.06);
   frame_1ad49670__11->GetXaxis()->SetTitleSize(-1);
   frame_1ad49670__11->GetXaxis()->SetTitleOffset(1);
   frame_1ad49670__11->GetXaxis()->SetTitleFont(132);
   frame_1ad49670__11->GetYaxis()->SetNdivisions(-502);
   frame_1ad49670__11->GetYaxis()->SetLabelFont(132);
   frame_1ad49670__11->GetYaxis()->SetLabelOffset(0.01);
   frame_1ad49670__11->GetYaxis()->SetLabelSize(0.06);
   frame_1ad49670__11->GetYaxis()->SetTitleSize(0.05);
   frame_1ad49670__11->GetYaxis()->SetTitleFont(132);
   frame_1ad49670__11->GetZaxis()->SetLabelFont(132);
   frame_1ad49670__11->GetZaxis()->SetLabelSize(0.05);
   frame_1ad49670__11->GetZaxis()->SetTitleSize(0.05);
   frame_1ad49670__11->GetZaxis()->SetTitleOffset(1);
   frame_1ad49670__11->GetZaxis()->SetTitleFont(132);
   frame_1ad49670__11->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx24[238] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.23875, 6.239375, 6.24, 6.240625, 6.24125, 6.241875,
   6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245313, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250312, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259063, 6.259375, 6.259688, 6.26, 6.260313, 6.260625,
   6.26125, 6.261875, 6.2625, 6.265, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063,
   6.269375, 6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063,
   6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063,
   6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.283125, 6.28375, 6.285, 6.285625, 6.28625,
   6.286875, 6.2875, 6.288125, 6.288438, 6.28875, 6.289062, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188,
   6.2925, 6.292813, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187,
   6.2975, 6.297813, 6.298125, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625,
   6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225,
   6.325, 6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395,
   6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy24[238] = { 0, -4.688604e-05, -5.065182e-05, -5.492864e-05, -5.981722e-05, -6.544499e-05, -7.197528e-05, -7.962033e-05, -8.866035e-05, -9.947193e-05, -0.0001125715, -0.000128684, -0.0001488546, -0.0001746388, -0.0002084405, -0.0002294773, -0.000254149,
   -0.0002833819, -0.0003184269, -0.0003610127, -0.0004135971, -0.0004447077, -0.0004798044, -0.0005196525, -0.0005652248, -0.0006177757, -0.0006789451, -0.0007509052, -0.0007918063, -0.000836571, -0.0008857293, -0.0009399022, -0.0009998199,
   -0.001066344, -0.001140493, -0.001223481, -0.001316752, -0.001422043, -0.001479833, -0.001541445, -0.001674694, -0.001817749, -0.001971058, -0.002135245, -0.002310962, -0.002498889, -0.00269973, -0.002805217, -0.002914204,
   -0.003026782, -0.003143043, -0.003263078, -0.003386978, -0.003514832, -0.003646729, -0.003782753, -0.00392299, -0.004067518, -0.004216414, -0.004369749, -0.004527591, -0.00469, -0.00485703, -0.005028728, -0.005205131,
   -0.00538627, -0.005572163, -0.005762818, -0.005958232, -0.00615839, -0.006363262, -0.006572804, -0.006786957, -0.007005646, -0.00722878, -0.007456248, -0.007687924, -0.007923661, -0.008163292, -0.008406632, -0.008653473,
   -0.009156732, -0.009670995, -0.01019385, -0.01231149, -0.01282997, -0.0130849, -0.01333625, -0.0135835, -0.01382611, -0.01406356, -0.01429529, -0.01452077, -0.01473948, -0.01495089, -0.01515447, -0.01534973,
   -0.01553617, -0.01571331, -0.01588069, -0.01603788, -0.01618445, -0.01632001, -0.0164442, -0.01655667, -0.01665711, -0.01674524, -0.01682083, -0.01688365, -0.01693353, -0.01697032, -0.01699393, -0.01700429,
   -0.01700136, -0.01698515, -0.01695572, -0.01691314, -0.01685754, -0.01678907, -0.01670792, -0.01661433, -0.01650855, -0.01639087, -0.01626163, -0.01612116, -0.01596986, -0.01580813, -0.01563639, -0.01545509,
   -0.0152647, -0.01506571, -0.01485862, -0.01464393, -0.01442217, -0.01419386, -0.01395954, -0.01371976, -0.01347503, -0.01322591, -0.01297291, -0.01245743, -0.01193269, -0.01087098, -0.01034119, -0.00981641,
   -0.009299489, -0.00879293, -0.008298904, -0.008057175, -0.007819239, -0.007585273, -0.007355435, -0.007129864, -0.006908677, -0.006691978, -0.006479849, -0.00627236, -0.006069562, -0.005871492, -0.005678175, -0.00548962,
   -0.005305824, -0.005126777, -0.004952452, -0.004782817, -0.004617831, -0.004457443, -0.004301595, -0.004150225, -0.004003264, -0.003860638, -0.003722269, -0.003588074, -0.003457971, -0.003331871, -0.003209686, -0.003091327,
   -0.002976701, -0.002865717, -0.002758284, -0.002553705, -0.00236224, -0.002183179, -0.002015835, -0.001859549, -0.001713688, -0.001577651, -0.001450868, -0.001332798, -0.001222932, -0.001120788, -0.001025912, -0.0009378776,
   -0.0008580744, -0.0007869988, -0.000723508, -0.0006666285, -0.0006155285, -0.0005694955, -0.0005279178, -0.0004902688, -0.0004250003, -0.0003707353, -0.0003252393, -0.0002868035, -0.000254107, -0.0002261176, -0.0002020201, -0.0001630264,
   -0.000133283, -0.0001102254, -9.209455e-05, -6.60263e-05, -4.878763e-05, -3.696835e-05, -2.861537e-05, -2.255787e-05, -1.806636e-05, -1.467097e-05, -1.206025e-05, -1.002245e-05, -8.410368e-06, -7.119643e-06, -6.074938e-06, -5.220997e-06,
   -4.516702e-06, -3.931045e-06, -3.44036e-06, -3.026384e-06, -2.674878e-06, -2.374633e-06, -2.116752e-06, -1.894112e-06, -1.70097e-06, -1.53266e-06, -1.385366e-06, -1.385366e-06, 0 };
   TGraph *graph = new TGraph(238,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx24,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy24);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",238,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->SetMinimum(-0.01870472);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->SetMaximum(0.001700429);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]24);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx25[238] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.23875, 6.239375, 6.24, 6.240625, 6.24125, 6.241875,
   6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245313, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250312, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259063, 6.259375, 6.259688, 6.26, 6.260313, 6.260625,
   6.26125, 6.261875, 6.2625, 6.265, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063,
   6.269375, 6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063,
   6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063,
   6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.283125, 6.28375, 6.285, 6.285625, 6.28625,
   6.286875, 6.2875, 6.288125, 6.288438, 6.28875, 6.289062, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188,
   6.2925, 6.292813, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187,
   6.2975, 6.297813, 6.298125, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625,
   6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225,
   6.325, 6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395,
   6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy25[238] = { 0, 0.00149743, 0.0016177, 0.001754292, 0.001910422, 0.00209016, 0.002298722, 0.002542887, 0.002831604, 0.003176901, 0.003595271, 0.004109866, 0.004754067, 0.005577553, 0.006657102, 0.007328967, 0.008116924,
   0.009050555, 0.01016981, 0.0115299, 0.01320932, 0.01420292, 0.01532383, 0.01659648, 0.01805196, 0.01973031, 0.02168392, 0.02398216, 0.02528844, 0.02671812, 0.02828812, 0.03001828, 0.03193191,
   0.03405652, 0.03642469, 0.03907511, 0.04205398, 0.04541671, 0.04726239, 0.04923014, 0.05348579, 0.05805464, 0.06295098, 0.06819472, 0.07380672, 0.07980868, 0.08622306, 0.08959208, 0.09307287,
   0.09666835, 0.1003814, 0.1042151, 0.1081721, 0.1122555, 0.116468, 0.1208123, 0.1252911, 0.129907, 0.1346624, 0.1395596, 0.1446007, 0.1497876, 0.1551222, 0.1606058, 0.1662397,
   0.1720248, 0.1779618, 0.1840509, 0.190292, 0.1966846, 0.2032277, 0.20992, 0.2167595, 0.2237439, 0.2308703, 0.2381351, 0.2455343, 0.2530632, 0.2607164, 0.2684881, 0.2763717,
   0.2924446, 0.3088689, 0.3255676, 0.3932002, 0.4097593, 0.4179009, 0.4259285, 0.4338252, 0.4415737, 0.4491571, 0.456558, 0.4637595, 0.4707446, 0.4774963, 0.4839983, 0.4902344,
   0.4961888, 0.5018463, 0.5071921, 0.5122123, 0.5168934, 0.521223, 0.5251892, 0.5287812, 0.531989, 0.5348039, 0.5372179, 0.5392242, 0.5408172, 0.5419924, 0.5427464, 0.5430771,
   0.5429836, 0.542466, 0.541526, 0.5401661, 0.5383903, 0.5362035, 0.5336119, 0.5306227, 0.5272443, 0.5234861, 0.5193583, 0.5148722, 0.51004, 0.5048746, 0.4993896, 0.4935994,
   0.4875189, 0.4811636, 0.4745494, 0.4676928, 0.4606102, 0.4533187, 0.4458352, 0.4381769, 0.4303609, 0.4224045, 0.4143245, 0.3978611, 0.3811021, 0.3471937, 0.3302733, 0.3135132,
   0.2970039, 0.2808256, 0.2650476, 0.2573273, 0.2497282, 0.2422559, 0.2349154, 0.2277111, 0.220647, 0.2137261, 0.2069512, 0.2003245, 0.1938476, 0.1875217, 0.1813476, 0.1753256,
   0.1694556, 0.1637372, 0.1581697, 0.152752, 0.1474827, 0.1423603, 0.1373829, 0.1325485, 0.1278549, 0.1232997, 0.1188805, 0.1145947, 0.1104395, 0.1064122, 0.1025099, 0.09872973,
   0.09506885, 0.0915243, 0.08809315, 0.08155937, 0.07544441, 0.06972561, 0.06438106, 0.05938965, 0.05473119, 0.05038649, 0.04633733, 0.04256646, 0.03905759, 0.03579535, 0.03276523, 0.02995361,
   0.02740489, 0.0251349, 0.02310715, 0.02129055, 0.01965854, 0.01818835, 0.01686046, 0.01565804, 0.01357351, 0.01184042, 0.01038738, 0.009159831, 0.008115583, 0.007221668, 0.006452049, 0.00520668,
   0.004256746, 0.00352034, 0.002941284, 0.002108725, 0.001558163, 0.001180683, 0.0009139079, 0.0007204456, 0.0005769972, 0.0004685566, 0.0003851762, 0.0003200935, 0.0002686075, 0.0002273847, 0.0001940193, 0.0001667464,
   0.0001442529, 0.0001255484, 0.0001098771, 9.665563e-05, 8.542933e-05, 7.584021e-05, 6.760409e-05, 6.049351e-05, 5.4325e-05, 4.894956e-05, 4.424535e-05, 4.424535e-05, 0 };
   graph = new TGraph(238,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx25,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy25);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",238,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->SetMaximum(0.5973848);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]25);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx26[64] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22, 6.225,
   6.23, 6.235, 6.24, 6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3, 6.305,
   6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385,
   6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy26[64] = { 0, 9.343575e-11, 3.531977e-10, 6.129597e-10, 8.727216e-10, 1.132484e-09, 1.392246e-09, 1.652008e-09, 1.911769e-09, 2.171531e-09, 2.431293e-09, 2.691055e-09, 2.950817e-09, 3.210579e-09, 3.470341e-09, 3.730103e-09, 3.989865e-09,
   4.249627e-09, 4.509389e-09, 4.769151e-09, 5.028913e-09, 5.288675e-09, 5.548437e-09, 5.808199e-09, 6.067961e-09, 6.327723e-09, 6.587485e-09, 6.847247e-09, 7.107009e-09, 7.366771e-09, 7.626533e-09, 7.886295e-09, 8.146057e-09,
   8.405819e-09, 8.66558e-09, 8.925342e-09, 9.185104e-09, 9.444866e-09, 9.704628e-09, 9.96439e-09, 1.022415e-08, 1.048391e-08, 1.074368e-08, 1.100344e-08, 1.12632e-08, 1.152296e-08, 1.178272e-08, 1.204249e-08, 1.230225e-08,
   1.256201e-08, 1.282177e-08, 1.308153e-08, 1.33413e-08, 1.360106e-08, 1.386082e-08, 1.412058e-08, 1.438034e-08, 1.464011e-08, 1.489987e-08, 1.515963e-08, 1.541939e-08, 1.567915e-08, 1.567915e-08, 0 };
   graph = new TGraph(64,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx26,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy26);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",100,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->SetMaximum(1.724707e-08);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]26);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fx27[66] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3,
   6.305, 6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38,
   6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455,
   6.455005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fy27[66] = { 0, 0.734351, 0.734351, 0.7255561, 0.7167613, 0.7079665, 0.6991717, 0.6903769, 0.6815821, 0.6727873, 0.6639924, 0.6551976, 0.6464028, 0.637608, 0.6288132, 0.6200184, 0.6112235,
   0.6024287, 0.5936339, 0.5848391, 0.5760443, 0.5672495, 0.5584547, 0.5496598, 0.540865, 0.5320702, 0.5232754, 0.5144806, 0.5056858, 0.4968909, 0.4880961, 0.4793013, 0.4705065,
   0.4617117, 0.4529169, 0.4441221, 0.4353272, 0.4265324, 0.4177376, 0.4089428, 0.400148, 0.3913532, 0.3825583, 0.3737635, 0.3649687, 0.3561739, 0.3473791, 0.3385843, 0.3297895,
   0.3209946, 0.3121998, 0.303405, 0.2946102, 0.2858154, 0.2770206, 0.2682257, 0.2594309, 0.2506361, 0.2418413, 0.2330465, 0.2242517, 0.2154569, 0.206662, 0.206662, 0.206662,
   0 };
   graph = new TGraph(66,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fx27,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fy27);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",100,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->SetMaximum(0.8077861);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]27);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx28[95] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.2425, 6.245, 6.2475, 6.25, 6.25125, 6.2525, 6.25375, 6.255, 6.25625, 6.2575, 6.25875, 6.26,
   6.2625, 6.265, 6.26625, 6.2675, 6.26875, 6.27, 6.27125, 6.2725, 6.27375, 6.275, 6.27625, 6.2775, 6.27875, 6.28, 6.28125, 6.2825,
   6.285, 6.2875, 6.28875, 6.29, 6.29125, 6.2925, 6.29375, 6.295, 6.29625, 6.2975, 6.3, 6.3025, 6.305, 6.3075, 6.31, 6.315,
   6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395,
   6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455, 6.455005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy28[95] = { 0, 0.7358015, 0.7358015, 0.7271232, 0.7184607, 0.7098171, 0.7011964, 0.6926036, 0.6840453, 0.6755302, 0.6670699, 0.6586803, 0.650384, 0.6422132, 0.6342161, 0.626467, 0.6190863,
   0.6122801, 0.6064296, 0.6023258, 0.6019258, 0.6046371, 0.6112441, 0.623832, 0.641978, 0.6534944, 0.6668785, 0.6823045, 0.699925, 0.7198508, 0.7421269, 0.7667053, 0.7934182,
   0.8518414, 0.9129589, 0.9424638, 0.9699355, 0.994318, 1.014587, 1.029822, 1.039275, 1.042432, 1.039051, 1.029186, 1.01318, 0.9916377, 0.9653766, 0.9353627, 0.90264,
   0.8332137, 0.7645262, 0.7322038, 0.7018344, 0.6736755, 0.6478485, 0.6243649, 0.6031529, 0.5840841, 0.5669961, 0.5380489, 0.5149179, 0.4963863, 0.4816622, 0.4705357, 0.4541842,
   0.4415773, 0.4306559, 0.4205868, 0.4109855, 0.4016574, 0.3924969, 0.3834437, 0.3744614, 0.3655277, 0.3566278, 0.3477522, 0.3388944, 0.3300497, 0.3212149, 0.3123878, 0.3035665,
   0.2947499, 0.285937, 0.277127, 0.2683194, 0.2595137, 0.2507096, 0.2419068, 0.2331051, 0.2243043, 0.2155043, 0.2067049, 0.2067049, 0.2067049, 0 };
   graph = new TGraph(95,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx28,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy28);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",100,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->SetMaximum(1.146675);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]28);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fx3006[60] = { 6.1525, 6.1575, 6.1625, 6.1675, 6.1725, 6.1775, 6.1825, 6.1875, 6.1925, 6.1975, 6.2025, 6.2075, 6.2125, 6.2175, 6.2225, 6.2275, 6.2325,
   6.2375, 6.2425, 6.2475, 6.2525, 6.2575, 6.2625, 6.2675, 6.2725, 6.2775, 6.2825, 6.2875, 6.2925, 6.2975, 6.3025, 6.3075, 6.3125,
   6.3175, 6.3225, 6.3275, 6.3325, 6.3375, 6.3425, 6.3475, 6.3525, 6.3575, 6.3625, 6.3675, 6.3725, 6.3775, 6.3825, 6.3875, 6.3925,
   6.3975, 6.4025, 6.4075, 6.4125, 6.4175, 6.4225, 6.4275, 6.4325, 6.4375, 6.4425, 6.4475 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fy3006[60] = { 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, 1,
   0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0,
   0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_felx3006[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fely3006[60] = { 0, 0.8272462, 0.8272462, 0.8272462, 0.8272462, 0, 0.8272462, 0, 0, 0, 0, 0, 0, 0, 0.8272462, 0, 0,
   0, 0, 0.8272462, 0, 1.291815, 0.8272462, 1.291815, 1.291815, 0.8272462, 0, 0, 0.8272462, 0, 0.8272462, 0.8272462, 0.8272462,
   0, 0.8272462, 0, 0, 0, 0, 0, 0, 0.8272462, 0, 0.8272462, 0, 0.8272462, 0, 0, 0,
   0, 0, 0, 0.8272462, 0, 0.8272462, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehx3006[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehy3006[60] = { 1.147874, 2.299527, 2.299527, 2.299527, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874,
   1.147874, 1.147874, 2.299527, 1.147874, 2.63786, 2.299527, 2.63786, 2.63786, 2.299527, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 2.299527, 2.299527,
   1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874,
   1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fx3006,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fy3006,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_felx3006,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehx3006,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fely3006,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehy3006);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]");
   grae->SetTitle("Histogram of ds_1000_plot__fmbcx_pvj_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006","Histogram of ds_1000_plot__fmbcx_pvj_rd",100,6.12,6.48);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->SetMaximum(5.101646);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]3006);
   
   grae->Draw("zp");
   
   TH1D *frame_1ad49670__12 = new TH1D("frame_1ad49670__12","A RooPlot",100,6.15,6.45);
   frame_1ad49670__12->SetMinimum(0.0004999);
   frame_1ad49670__12->SetMaximum(10);
   frame_1ad49670__12->SetDirectory(nullptr);
   frame_1ad49670__12->SetStats(0);
   frame_1ad49670__12->SetMarkerStyle(20);
   frame_1ad49670__12->GetXaxis()->SetNdivisions(-503);
   frame_1ad49670__12->GetXaxis()->SetLabelFont(132);
   frame_1ad49670__12->GetXaxis()->SetLabelOffset(0.025);
   frame_1ad49670__12->GetXaxis()->SetLabelSize(0.06);
   frame_1ad49670__12->GetXaxis()->SetTitleSize(-1);
   frame_1ad49670__12->GetXaxis()->SetTitleOffset(1);
   frame_1ad49670__12->GetXaxis()->SetTitleFont(132);
   frame_1ad49670__12->GetYaxis()->SetNdivisions(-502);
   frame_1ad49670__12->GetYaxis()->SetLabelFont(132);
   frame_1ad49670__12->GetYaxis()->SetLabelOffset(0.01);
   frame_1ad49670__12->GetYaxis()->SetLabelSize(0.06);
   frame_1ad49670__12->GetYaxis()->SetTitleSize(0.05);
   frame_1ad49670__12->GetYaxis()->SetTitleFont(132);
   frame_1ad49670__12->GetZaxis()->SetLabelFont(132);
   frame_1ad49670__12->GetZaxis()->SetLabelSize(0.05);
   frame_1ad49670__12->GetZaxis()->SetTitleSize(0.05);
   frame_1ad49670__12->GetZaxis()->SetTitleOffset(1);
   frame_1ad49670__12->GetZaxis()->SetTitleFont(132);
   frame_1ad49670__12->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_chipi_y()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Feb 25 10:13:43 2025) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.842593,-1.445211,3.904321,10.60238);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a3eefe0__9 = new TH1D("frame_1a3eefe0__9","A RooPlot",100,3.85,3.9);
   frame_1a3eefe0__9->SetMinimum(0.0004999);
   frame_1a3eefe0__9->SetMaximum(10);
   frame_1a3eefe0__9->SetDirectory(nullptr);
   frame_1a3eefe0__9->SetStats(0);
   frame_1a3eefe0__9->SetMarkerStyle(20);
   frame_1a3eefe0__9->GetXaxis()->SetNdivisions(-505);
   frame_1a3eefe0__9->GetXaxis()->SetLabelFont(132);
   frame_1a3eefe0__9->GetXaxis()->SetLabelOffset(0.025);
   frame_1a3eefe0__9->GetXaxis()->SetLabelSize(0.06);
   frame_1a3eefe0__9->GetXaxis()->SetTitleSize(-1);
   frame_1a3eefe0__9->GetXaxis()->SetTitleOffset(1);
   frame_1a3eefe0__9->GetXaxis()->SetTitleFont(132);
   frame_1a3eefe0__9->GetYaxis()->SetNdivisions(-502);
   frame_1a3eefe0__9->GetYaxis()->SetLabelFont(132);
   frame_1a3eefe0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_1a3eefe0__9->GetYaxis()->SetLabelSize(0.06);
   frame_1a3eefe0__9->GetYaxis()->SetTitleSize(0.05);
   frame_1a3eefe0__9->GetYaxis()->SetTitleFont(132);
   frame_1a3eefe0__9->GetZaxis()->SetLabelFont(132);
   frame_1a3eefe0__9->GetZaxis()->SetLabelSize(0.05);
   frame_1a3eefe0__9->GetZaxis()->SetTitleSize(0.05);
   frame_1a3eefe0__9->GetZaxis()->SetTitleOffset(1);
   frame_1a3eefe0__9->GetZaxis()->SetTitleFont(132);
   frame_1a3eefe0__9->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx19[234] = { 3.849999, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.8595, 3.86, 3.8605, 3.861, 3.8615, 3.86175,
   3.862, 3.86225, 3.8625, 3.86275, 3.863, 3.86325, 3.8635, 3.863625, 3.86375, 3.863875, 3.864, 3.864125, 3.86425, 3.864375, 3.8645, 3.864625,
   3.86475, 3.864875, 3.865, 3.865125, 3.86525, 3.865375, 3.8655, 3.865625, 3.86575, 3.865875, 3.866, 3.866125, 3.86625, 3.866375, 3.8665, 3.866625,
   3.86675, 3.866875, 3.867, 3.867062, 3.867125, 3.867188, 3.86725, 3.867312, 3.867375, 3.867437, 3.8675, 3.867563, 3.867625, 3.867687, 3.86775, 3.867812,
   3.867875, 3.867938, 3.868, 3.868062, 3.868125, 3.868187, 3.86825, 3.868313, 3.868375, 3.8685, 3.868625, 3.86875, 3.869, 3.86925, 3.869375, 3.8695,
   3.869625, 3.869688, 3.86975, 3.869813, 3.869875, 3.869938, 3.87, 3.870062, 3.870125, 3.870188, 3.87025, 3.870312, 3.870375, 3.870437, 3.8705, 3.870563,
   3.870625, 3.870687, 3.87075, 3.870812, 3.870875, 3.870938, 3.871, 3.871062, 3.871125, 3.871188, 3.87125, 3.871313, 3.871375, 3.871437, 3.8715, 3.871563,
   3.871625, 3.871688, 3.87175, 3.871812, 3.871875, 3.871938, 3.872, 3.872063, 3.872125, 3.872187, 3.87225, 3.872313, 3.872375, 3.872438, 3.8725, 3.872562,
   3.872625, 3.872688, 3.87275, 3.872813, 3.872875, 3.872937, 3.873, 3.873063, 3.873125, 3.873188, 3.87325, 3.873312, 3.873375, 3.873438, 3.8735, 3.873625,
   3.87375, 3.873875, 3.874, 3.8745, 3.874563, 3.874625, 3.874688, 3.87475, 3.874812, 3.874875, 3.874938, 3.875, 3.875062, 3.875125, 3.875188, 3.87525,
   3.875312, 3.875375, 3.875437, 3.8755, 3.875563, 3.875625, 3.875687, 3.87575, 3.875812, 3.875875, 3.875938, 3.876, 3.876125, 3.87625, 3.876375, 3.8765,
   3.876625, 3.87675, 3.876875, 3.877, 3.877125, 3.87725, 3.877375, 3.8775, 3.877625, 3.87775, 3.877875, 3.878, 3.878125, 3.87825, 3.878375, 3.8785,
   3.878625, 3.87875, 3.878875, 3.879, 3.879125, 3.87925, 3.879375, 3.8795, 3.879625, 3.87975, 3.88, 3.88025, 3.8805, 3.88075, 3.881, 3.88125,
   3.8815, 3.88175, 3.882, 3.8825, 3.883, 3.8835, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893,
   3.894, 3.895, 3.896, 3.897, 3.898, 3.899, 3.9, 3.9, 3.900001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy19[234] = { 0, -7.308028e-05, -8.118237e-05, -9.062982e-05, -0.000101728, -0.0001148724, -0.0001305821, -0.0001495515, -0.0001727347, -0.0002015117, -0.0002380659, -0.0002603693, -0.0002863164, -0.0003170291, -0.0003541426, -0.0004000356, -0.0004272934,
   -0.0004581297, -0.0004931946, -0.0005332513, -0.0005791889, -0.0006320348, -0.0006929662, -0.0007633195, -0.0008024922, -0.0008445972, -0.0008898487, -0.000938472, -0.0009907026, -0.001046787, -0.00110698, -0.00117155, -0.001240771,
   -0.001314928, -0.001394314, -0.001479231, -0.001569987, -0.001666899, -0.001770287, -0.001880481, -0.001997814, -0.002122624, -0.002255255, -0.002396055, -0.002545379, -0.002703585, -0.00287104, -0.00304812, -0.003235211,
   -0.003432713, -0.003641043, -0.003860641, -0.003974811, -0.004091977, -0.004212204, -0.004335558, -0.00446211, -0.004591935, -0.004725111, -0.004861721, -0.005001853, -0.005145599, -0.005293061, -0.005444344, -0.005599564,
   -0.005758843, -0.005922314, -0.00609012, -0.006262416, -0.00643937, -0.006621163, -0.006807994, -0.007000077, -0.00719721, -0.007597689, -0.008003969, -0.008414555, -0.009242095, -0.0100662, -0.01047217, -0.0108714,
   -0.01126181, -0.01145306, -0.01164133, -0.01182634, -0.01200783, -0.01218556, -0.01235925, -0.01252866, -0.01269354, -0.01285362, -0.01300868, -0.01315848, -0.01330278, -0.01344135, -0.01357399, -0.01370047,
   -0.01382061, -0.01393419, -0.01404105, -0.014141, -0.01423388, -0.01431954, -0.01439784, -0.01446865, -0.01453184, -0.01458732, -0.01463498, -0.01467476, -0.01470658, -0.01473038, -0.01474614, -0.01475381,
   -0.0147534, -0.01474489, -0.01472831, -0.01470368, -0.01467104, -0.01463045, -0.01458198, -0.01452571, -0.01446173, -0.01439015, -0.01431109, -0.01422468, -0.01413106, -0.0140304, -0.01392284, -0.01380858,
   -0.01368778, -0.01356066, -0.0134274, -0.01328823, -0.01314336, -0.01299301, -0.01283742, -0.01267683, -0.01251148, -0.01234162, -0.0121675, -0.01198938, -0.01180751, -0.01162215, -0.01143357, -0.01104779,
   -0.01065225, -0.01024905, -0.009840239, -0.008187885, -0.007985384, -0.007786593, -0.007591459, -0.007399932, -0.007211964, -0.00702751, -0.00684653, -0.006668981, -0.006494827, -0.006324029, -0.006156553, -0.005992365,
   -0.005831431, -0.005673719, -0.005519197, -0.005367834, -0.0052196, -0.005074464, -0.004932396, -0.004793366, -0.004657343, -0.004524298, -0.0043942, -0.004267019, -0.00402128, -0.00378683, -0.003563409, -0.003350749,
   -0.003148575, -0.002956602, -0.002774537, -0.002602081, -0.002438926, -0.002284759, -0.002139259, -0.002002104, -0.001872967, -0.001751521, -0.001637436, -0.001530385, -0.001430042, -0.001336083, -0.00124819, -0.001166051,
   -0.001089356, -0.001017808, -0.0009511134, -0.0008889895, -0.0008311623, -0.0007773677, -0.0007273517, -0.0006808711, -0.0006376931, -0.0005975959, -0.0005258118, -0.0004639624, -0.000410662, -0.0003646882, -0.000324972, -0.0002905861,
   -0.0002607322, -0.0002347277, -0.0002119924, -0.0001744438, -0.0001450267, -0.0001215939, -0.0001026438, -7.42723e-05, -5.454633e-05, -4.050844e-05, -3.036754e-05, -2.295974e-05, -1.749711e-05, -1.343407e-05, -1.038762e-05, -8.085944e-06,
   -6.334389e-06, -4.992308e-06, -3.957255e-06, -3.154025e-06, -2.526998e-06, -2.034752e-06, -1.646226e-06, -1.646226e-06, 0 };
   TGraph *graph = new TGraph(234,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx19,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy19);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(0);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",234,3.844999,3.905001);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->SetMinimum(-0.0162292);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->SetMaximum(0.001475381);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]19);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx20[54] = { 3.849999, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.86, 3.861, 3.862, 3.863, 3.864, 3.865,
   3.866, 3.867, 3.868, 3.869, 3.87, 3.871, 3.872, 3.873, 3.874, 3.875, 3.876, 3.877, 3.878, 3.879, 3.88, 3.881,
   3.882, 3.883, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893, 3.894, 3.895, 3.896, 3.897,
   3.898, 3.899, 3.9, 3.9, 3.900001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy20[54] = { 0, 0.1930866, 0.194343, 0.1956047, 0.1968716, 0.1981437, 0.199421, 0.2007036, 0.2019914, 0.2032845, 0.2045829, 0.2058866, 0.2071956, 0.2085098, 0.2098294, 0.2111543, 0.2124845,
   0.2138201, 0.215161, 0.2165073, 0.2178589, 0.2192159, 0.2205782, 0.221946, 0.2233191, 0.2246977, 0.2260817, 0.2274711, 0.2288659, 0.2302662, 0.2316719, 0.233083, 0.2344997,
   0.2359218, 0.2373494, 0.2387824, 0.240221, 0.2416651, 0.2431147, 0.2445698, 0.2460305, 0.2474967, 0.2489684, 0.2504457, 0.2519286, 0.253417, 0.2549111, 0.2564107, 0.2579159,
   0.2594267, 0.2609431, 0.2624652, 0.2624652, 0 };
   graph = new TGraph(54,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx20,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy20);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",100,3.844999,3.905001);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->SetMaximum(0.2887117);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol1cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol1)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]20);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx21[234] = { 3.849999, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.8595, 3.86, 3.8605, 3.861, 3.8615, 3.86175,
   3.862, 3.86225, 3.8625, 3.86275, 3.863, 3.86325, 3.8635, 3.863625, 3.86375, 3.863875, 3.864, 3.864125, 3.86425, 3.864375, 3.8645, 3.864625,
   3.86475, 3.864875, 3.865, 3.865125, 3.86525, 3.865375, 3.8655, 3.865625, 3.86575, 3.865875, 3.866, 3.866125, 3.86625, 3.866375, 3.8665, 3.866625,
   3.86675, 3.866875, 3.867, 3.867062, 3.867125, 3.867188, 3.86725, 3.867312, 3.867375, 3.867437, 3.8675, 3.867563, 3.867625, 3.867687, 3.86775, 3.867812,
   3.867875, 3.867938, 3.868, 3.868062, 3.868125, 3.868187, 3.86825, 3.868313, 3.868375, 3.8685, 3.868625, 3.86875, 3.869, 3.86925, 3.869375, 3.8695,
   3.869625, 3.869688, 3.86975, 3.869813, 3.869875, 3.869938, 3.87, 3.870062, 3.870125, 3.870188, 3.87025, 3.870312, 3.870375, 3.870437, 3.8705, 3.870563,
   3.870625, 3.870687, 3.87075, 3.870812, 3.870875, 3.870938, 3.871, 3.871062, 3.871125, 3.871188, 3.87125, 3.871313, 3.871375, 3.871437, 3.8715, 3.871563,
   3.871625, 3.871688, 3.87175, 3.871812, 3.871875, 3.871938, 3.872, 3.872063, 3.872125, 3.872187, 3.87225, 3.872313, 3.872375, 3.872438, 3.8725, 3.872562,
   3.872625, 3.872688, 3.87275, 3.872813, 3.872875, 3.872937, 3.873, 3.873063, 3.873125, 3.873188, 3.87325, 3.873312, 3.873375, 3.873438, 3.8735, 3.873625,
   3.87375, 3.873875, 3.874, 3.8745, 3.874563, 3.874625, 3.874688, 3.87475, 3.874812, 3.874875, 3.874938, 3.875, 3.875062, 3.875125, 3.875188, 3.87525,
   3.875312, 3.875375, 3.875437, 3.8755, 3.875563, 3.875625, 3.875687, 3.87575, 3.875812, 3.875875, 3.875938, 3.876, 3.876125, 3.87625, 3.876375, 3.8765,
   3.876625, 3.87675, 3.876875, 3.877, 3.877125, 3.87725, 3.877375, 3.8775, 3.877625, 3.87775, 3.877875, 3.878, 3.878125, 3.87825, 3.878375, 3.8785,
   3.878625, 3.87875, 3.878875, 3.879, 3.879125, 3.87925, 3.879375, 3.8795, 3.879625, 3.87975, 3.88, 3.88025, 3.8805, 3.88075, 3.881, 3.88125,
   3.8815, 3.88175, 3.882, 3.8825, 3.883, 3.8835, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893,
   3.894, 3.895, 3.896, 3.897, 3.898, 3.899, 3.9, 3.9, 3.900001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy21[234] = { 0, 6.543466e-11, 7.268911e-11, 8.114817e-11, 9.108528e-11, 1.028545e-10, 1.169207e-10, 1.339055e-10, 1.546632e-10, 1.804296e-10, 2.131596e-10, 2.331296e-10, 2.563621e-10, 2.838617e-10, 3.170924e-10, 3.581841e-10, 3.825902e-10,
   4.102004e-10, 4.415968e-10, 4.774629e-10, 5.185945e-10, 5.659117e-10, 6.204684e-10, 6.834614e-10, 7.185359e-10, 7.562358e-10, 7.967532e-10, 8.402895e-10, 8.870558e-10, 9.372724e-10, 9.911687e-10, 1.048983e-09, 1.110962e-09,
   1.177361e-09, 1.248442e-09, 1.324475e-09, 1.405736e-09, 1.492509e-09, 1.585081e-09, 1.683746e-09, 1.788804e-09, 1.900556e-09, 2.019311e-09, 2.145381e-09, 2.279082e-09, 2.420737e-09, 2.570673e-09, 2.729228e-09, 2.896745e-09,
   3.073584e-09, 3.260118e-09, 3.456743e-09, 3.558968e-09, 3.663877e-09, 3.771525e-09, 3.881974e-09, 3.995287e-09, 4.111529e-09, 4.230773e-09, 4.35309e-09, 4.478561e-09, 4.607269e-09, 4.739303e-09, 4.87476e-09, 5.01374e-09,
   5.156356e-09, 5.302725e-09, 5.452975e-09, 5.607246e-09, 5.765686e-09, 5.92846e-09, 6.095745e-09, 6.267732e-09, 6.444241e-09, 6.802822e-09, 7.166598e-09, 7.534229e-09, 8.275192e-09, 9.013076e-09, 9.376573e-09, 9.734035e-09,
   1.008361e-08, 1.025485e-08, 1.042342e-08, 1.058907e-08, 1.075158e-08, 1.091071e-08, 1.106624e-08, 1.121792e-08, 1.136554e-08, 1.150888e-08, 1.164772e-08, 1.178185e-08, 1.191105e-08, 1.203513e-08, 1.215388e-08, 1.226714e-08,
   1.23747e-08, 1.24764e-08, 1.257208e-08, 1.266157e-08, 1.274474e-08, 1.282144e-08, 1.289155e-08, 1.295494e-08, 1.301153e-08, 1.30612e-08, 1.310388e-08, 1.313949e-08, 1.316798e-08, 1.31893e-08, 1.32034e-08, 1.321028e-08,
   1.320991e-08, 1.320229e-08, 1.318744e-08, 1.316539e-08, 1.313617e-08, 1.309982e-08, 1.305642e-08, 1.300604e-08, 1.294875e-08, 1.288466e-08, 1.281387e-08, 1.27365e-08, 1.265268e-08, 1.256254e-08, 1.246624e-08, 1.236393e-08,
   1.225577e-08, 1.214195e-08, 1.202263e-08, 1.189802e-08, 1.176831e-08, 1.163369e-08, 1.149438e-08, 1.135059e-08, 1.120254e-08, 1.105045e-08, 1.089454e-08, 1.073506e-08, 1.057221e-08, 1.040625e-08, 1.02374e-08, 9.891973e-09,
   9.53782e-09, 9.176803e-09, 8.810758e-09, 7.331272e-09, 7.149957e-09, 6.971964e-09, 6.797244e-09, 6.625754e-09, 6.457451e-09, 6.292296e-09, 6.130249e-09, 5.971276e-09, 5.815341e-09, 5.662412e-09, 5.512458e-09, 5.365447e-09,
   5.221349e-09, 5.080137e-09, 4.941781e-09, 4.806254e-09, 4.673528e-09, 4.543576e-09, 4.416371e-09, 4.291886e-09, 4.170094e-09, 4.050968e-09, 3.934481e-09, 3.820605e-09, 3.600576e-09, 3.390654e-09, 3.190607e-09, 3.000195e-09,
   2.819172e-09, 2.647283e-09, 2.484267e-09, 2.329853e-09, 2.183767e-09, 2.045728e-09, 1.915451e-09, 1.792645e-09, 1.677018e-09, 1.568278e-09, 1.466128e-09, 1.370277e-09, 1.280431e-09, 1.196303e-09, 1.117605e-09, 1.044059e-09,
   9.753885e-10, 9.113254e-10, 8.516084e-10, 7.959838e-10, 7.442065e-10, 6.960398e-10, 6.512566e-10, 6.096387e-10, 5.709779e-10, 5.350757e-10, 4.708016e-10, 4.154228e-10, 3.676987e-10, 3.265347e-10, 2.909736e-10, 2.601851e-10,
   2.334546e-10, 2.101706e-10, 1.898138e-10, 1.561936e-10, 1.298541e-10, 1.088728e-10, 9.190522e-11, 6.650197e-11, 4.883972e-11, 3.627047e-11, 2.71905e-11, 2.055771e-11, 1.566657e-11, 1.202861e-11, 9.300868e-12, 7.239996e-12,
   5.671688e-12, 4.470016e-12, 3.543249e-12, 2.824052e-12, 2.262625e-12, 1.821877e-12, 1.473998e-12, 1.473998e-12, 0 };
   graph = new TGraph(234,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fx21,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]_fy21);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",234,3.844999,3.905001);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->SetMaximum(1.453131e-08);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol1cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbasecB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol1)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase]21);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fx22[56] = { 3.848999, 3.849, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.86, 3.861, 3.862, 3.863, 3.864,
   3.865, 3.866, 3.867, 3.868, 3.869, 3.87, 3.871, 3.872, 3.873, 3.874, 3.875, 3.876, 3.877, 3.878, 3.879, 3.88,
   3.881, 3.882, 3.883, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893, 3.894, 3.895, 3.896,
   3.897, 3.898, 3.899, 3.9, 3.9, 3.901, 3.901001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fy22[56] = { 0, 0.4751784, 0.4751784, 0.475626, 0.4760736, 0.4765211, 0.4769687, 0.4774163, 0.4778639, 0.4783114, 0.478759, 0.4792066, 0.4796541, 0.4801017, 0.4805493, 0.4809968, 0.4814444,
   0.481892, 0.4823395, 0.4827871, 0.4832347, 0.4836822, 0.4841298, 0.4845774, 0.485025, 0.4854725, 0.4859201, 0.4863677, 0.4868152, 0.4872628, 0.4877104, 0.4881579, 0.4886055,
   0.4890531, 0.4895006, 0.4899482, 0.4903958, 0.4908433, 0.4912909, 0.4917385, 0.4921861, 0.4926336, 0.4930812, 0.4935288, 0.4939763, 0.4944239, 0.4948715, 0.495319, 0.4957666,
   0.4962142, 0.4966617, 0.4971093, 0.4975569, 0.4975569, 0.4975569, 0 };
   graph = new TGraph(56,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fx22,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]_fy22);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",100,3.843799,3.906201);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->SetMaximum(0.5473126);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2cB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2]22);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx23[62] = { 3.848999, 3.849, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.86, 3.861, 3.862, 3.863, 3.864,
   3.865, 3.866, 3.867, 3.8675, 3.868, 3.869, 3.87, 3.8705, 3.871, 3.8715, 3.872, 3.8725, 3.873, 3.8735, 3.874, 3.875,
   3.8755, 3.876, 3.877, 3.878, 3.879, 3.88, 3.881, 3.882, 3.883, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89,
   3.891, 3.892, 3.893, 3.894, 3.895, 3.896, 3.897, 3.898, 3.899, 3.9, 3.9, 3.901, 3.901001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy23[62] = { 0, 0.668192, 0.668192, 0.6698879, 0.6715876, 0.673291, 0.6749975, 0.6767067, 0.6784179, 0.6801301, 0.681842, 0.6835514, 0.6852544, 0.6869431, 0.688601, 0.6901942, 0.6916602,
   0.6928973, 0.6937636, 0.6940875, 0.6939826, 0.6936518, 0.692299, 0.6909864, 0.690676, 0.6907578, 0.6913165, 0.692389, 0.6939578, 0.6959543, 0.6982705, 0.7007776, 0.7057804,
   0.7079993, 0.7100193, 0.7135266, 0.7164461, 0.7189408, 0.7211627, 0.7232278, 0.7252104, 0.7271526, 0.7290756, 0.7309901, 0.7329015, 0.7348127, 0.7367255, 0.7386411, 0.7405604,
   0.7424838, 0.7444117, 0.7463444, 0.7482822, 0.7502251, 0.7521733, 0.7541269, 0.7560859, 0.7580504, 0.7600204, 0.7600204, 0.7600204, 0 };
   graph = new TGraph(62,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx23,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy23);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase",100,3.843799,3.906201);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->SetMaximum(0.8360225);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xbase_xbase_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xbase_xbase_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]23);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fx3005[50] = { 3.8505, 3.8515, 3.8525, 3.8535, 3.8545, 3.8555, 3.8565, 3.8575, 3.8585, 3.8595, 3.8605, 3.8615, 3.8625, 3.8635, 3.8645, 3.8655, 3.8665,
   3.8675, 3.8685, 3.8695, 3.8705, 3.8715, 3.8725, 3.8735, 3.8745, 3.8755, 3.8765, 3.8775, 3.8785, 3.8795, 3.8805, 3.8815, 3.8825,
   3.8835, 3.8845, 3.8855, 3.8865, 3.8875, 3.8885, 3.8895, 3.8905, 3.8915, 3.8925, 3.8935, 3.8945, 3.8955, 3.8965, 3.8975, 3.8985,
   3.8995 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fy3005[50] = { 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 4,
   1, 1, 2, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1,
   2, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0, 1, 0, 2, 0, 1,
   2 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_felx3005[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fely3005[50] = { 0.8272462, 0.8272462, 0.8272462, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0, 0, 1.914339,
   0.8272462, 0.8272462, 1.291815, 1.291815, 0, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0.8272462, 0.8272462, 0, 0.8272462,
   1.291815, 0.8272462, 0.8272462, 0, 0, 0.8272462, 1.291815, 1.291815, 0, 0, 0, 0.8272462, 0, 1.291815, 0, 0.8272462,
   1.291815 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehx3005[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehy3005[50] = { 2.299527, 2.299527, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 3.162753,
   2.299527, 2.299527, 2.63786, 2.63786, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 2.299527, 1.147874, 2.299527,
   2.63786, 2.299527, 2.299527, 1.147874, 1.147874, 2.299527, 2.63786, 2.63786, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.63786, 1.147874, 2.299527,
   2.63786 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fx3005,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fy3005,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_felx3005,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehx3005,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fely3005,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]_fehy3005);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]");
   grae->SetTitle("Histogram of ds_1000_plot__fmx_pvjb_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005","Histogram of ds_1000_plot__fmx_pvjb_rd",100,3.845,3.905);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->SetMaximum(7.879028);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xbasecB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xbase]3005);
   
   grae->Draw("zp");
   
   TH1D *frame_1a3eefe0__10 = new TH1D("frame_1a3eefe0__10","A RooPlot",100,3.85,3.9);
   frame_1a3eefe0__10->SetMinimum(0.0004999);
   frame_1a3eefe0__10->SetMaximum(10);
   frame_1a3eefe0__10->SetDirectory(nullptr);
   frame_1a3eefe0__10->SetStats(0);
   frame_1a3eefe0__10->SetMarkerStyle(20);
   frame_1a3eefe0__10->GetXaxis()->SetNdivisions(-505);
   frame_1a3eefe0__10->GetXaxis()->SetLabelFont(132);
   frame_1a3eefe0__10->GetXaxis()->SetLabelOffset(0.025);
   frame_1a3eefe0__10->GetXaxis()->SetLabelSize(0.06);
   frame_1a3eefe0__10->GetXaxis()->SetTitleSize(-1);
   frame_1a3eefe0__10->GetXaxis()->SetTitleOffset(1);
   frame_1a3eefe0__10->GetXaxis()->SetTitleFont(132);
   frame_1a3eefe0__10->GetYaxis()->SetNdivisions(-502);
   frame_1a3eefe0__10->GetYaxis()->SetLabelFont(132);
   frame_1a3eefe0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_1a3eefe0__10->GetYaxis()->SetLabelSize(0.06);
   frame_1a3eefe0__10->GetYaxis()->SetTitleSize(0.05);
   frame_1a3eefe0__10->GetYaxis()->SetTitleFont(132);
   frame_1a3eefe0__10->GetZaxis()->SetLabelFont(132);
   frame_1a3eefe0__10->GetZaxis()->SetLabelSize(0.05);
   frame_1a3eefe0__10->GetZaxis()->SetTitleSize(0.05);
   frame_1a3eefe0__10->GetZaxis()->SetTitleOffset(1);
   frame_1a3eefe0__10->GetZaxis()->SetTitleFont(132);
   frame_1a3eefe0__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1e.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Feb 25 10:11:45 2025) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.105556,-289.1566,6.475926,2120.482);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_191cf400__1 = new TH1D("frame_191cf400__1","A RooPlot",100,6.15,6.45);
   frame_191cf400__1->SetMinimum(0);
   frame_191cf400__1->SetMaximum(2000);
   frame_191cf400__1->SetDirectory(nullptr);
   frame_191cf400__1->SetStats(0);
   frame_191cf400__1->SetMarkerStyle(20);
   frame_191cf400__1->GetXaxis()->SetNdivisions(-503);
   frame_191cf400__1->GetXaxis()->SetLabelFont(132);
   frame_191cf400__1->GetXaxis()->SetLabelOffset(0.025);
   frame_191cf400__1->GetXaxis()->SetLabelSize(0.06);
   frame_191cf400__1->GetXaxis()->SetTitleSize(-1);
   frame_191cf400__1->GetXaxis()->SetTitleOffset(1);
   frame_191cf400__1->GetXaxis()->SetTitleFont(132);
   frame_191cf400__1->GetYaxis()->SetNdivisions(-504);
   frame_191cf400__1->GetYaxis()->SetLabelFont(132);
   frame_191cf400__1->GetYaxis()->SetLabelOffset(0.01);
   frame_191cf400__1->GetYaxis()->SetLabelSize(0.06);
   frame_191cf400__1->GetYaxis()->SetTitleSize(0.05);
   frame_191cf400__1->GetYaxis()->SetTitleFont(132);
   frame_191cf400__1->GetZaxis()->SetLabelFont(132);
   frame_191cf400__1->GetZaxis()->SetLabelSize(0.05);
   frame_191cf400__1->GetZaxis()->SetTitleSize(0.05);
   frame_191cf400__1->GetZaxis()->SetTitleOffset(1);
   frame_191cf400__1->GetZaxis()->SetTitleFont(132);
   frame_191cf400__1->Draw("FUNC");
   
   Double_t fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[cb2_fPccjJ]_fx1[246] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22, 6.2225,
   6.225, 6.2275, 6.23, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.23875, 6.24, 6.24125, 6.2425, 6.24375, 6.244375, 6.245, 6.245625,
   6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250625, 6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125,
   6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255156, 6.255313, 6.255625, 6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812,
   6.258125, 6.258438, 6.25875, 6.259063, 6.259375, 6.259688, 6.26, 6.260313, 6.260625, 6.260938, 6.26125, 6.261875, 6.2625, 6.26375, 6.264375, 6.265,
   6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063, 6.269375, 6.269687, 6.27, 6.270313,
   6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272031, 6.272188, 6.272344, 6.2725, 6.272656, 6.272813, 6.272969, 6.273125, 6.273281, 6.273438, 6.273594,
   6.27375, 6.273906, 6.274063, 6.274219, 6.274375, 6.274531, 6.274688, 6.274844, 6.275, 6.275156, 6.275313, 6.275469, 6.275625, 6.275781, 6.275937, 6.276094,
   6.27625, 6.276406, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063, 6.279375, 6.279687, 6.28, 6.280313, 6.280625,
   6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.282813, 6.283125, 6.28375, 6.285, 6.285625, 6.28625, 6.286875, 6.287187, 6.2875, 6.287812,
   6.288125, 6.288438, 6.28875, 6.289062, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188, 6.2925, 6.292813,
   6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187, 6.2975, 6.297813,
   6.298125, 6.298438, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625, 6.3075,
   6.30875, 6.31, 6.31125, 6.3125, 6.31375, 6.315, 6.3175, 6.32, 6.3225, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355,
   6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435,
   6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[cb2_fPccjJ]_fy1[246] = { 0, 3.707488, 3.976562, 4.279088, 4.621134, 5.010245, 5.455919, 5.970248, 6.568846, 7.272175, 8.107517, 9.111961, 10.33706, 11.85634, 13.7779, 16.26641, 17.7996,
   19.58393, 21.6804, 24.17028, 27.1641, 28.89577, 30.81544, 32.9527, 35.34335, 38.03111, 41.06982, 44.52647, 48.48536, 53.05381, 55.60841, 58.37037, 61.36381,
   64.61659, 68.16095, 72.0345, 76.28126, 80.95308, 86.11139, 91.82949, 98.19539, 101.6537, 105.3156, 109.1982, 113.3203, 117.703, 122.3696, 127.3464, 132.6628,
   138.3518, 144.4506, 151.0015, 158.0523, 165.6575, 173.8796, 178.2441, 182.7904, 192.4076, 202.4171, 212.7637, 223.4462, 234.4627, 245.8102, 257.4847, 269.4809,
   281.7929, 294.4133, 307.3335, 320.5441, 334.0343, 347.7919, 361.8039, 376.0559, 390.5321, 405.2158, 420.0891, 450.3262, 481.0766, 543.3651, 574.4898, 605.3047,
   635.5753, 650.4312, 665.0604, 679.4321, 693.5158, 707.281, 720.6973, 733.7347, 746.3637, 758.5554, 770.2813, 781.514, 792.2266, 802.3934, 811.9899, 820.9925,
   829.379, 837.1286, 844.2219, 850.641, 856.3698, 858.9707, 861.3937, 863.6372, 865.6998, 867.5802, 869.2771, 870.7895, 872.1164, 873.2569, 874.2104, 874.9761,
   875.5537, 875.9426, 876.1428, 876.1539, 875.9761, 875.6095, 875.0542, 874.3107, 873.3795, 872.261, 870.9561, 869.4656, 867.7904, 865.9317, 863.8906, 861.6684,
   859.2665, 856.6866, 853.9302, 847.8951, 841.1766, 833.7917, 825.7588, 817.0981, 807.8308, 797.9799, 787.5694, 776.6243, 765.1708, 753.2361, 740.8481, 728.0353,
   714.8272, 701.2534, 687.3441, 673.1296, 658.6406, 643.9077, 628.9614, 613.8322, 583.1456, 520.8769, 489.7403, 458.8787, 428.4805, 413.5096, 398.7176, 384.1232,
   369.7439, 355.5959, 341.6943, 328.053, 314.6847, 301.6009, 288.8117, 276.3263, 264.1527, 252.2976, 240.7668, 229.5648, 218.6952, 208.1606, 197.9626, 188.1018,
   178.5781, 169.3903, 160.5367, 152.027, 144.0197, 136.5307, 129.5204, 122.9527, 116.7946, 111.0157, 105.5886, 100.4879, 95.69031, 91.17461, 86.92118, 82.91199,
   79.13046, 75.56127, 72.19032, 65.99197, 60.4425, 55.46224, 50.98272, 46.94486, 43.29754, 39.9964, 37.00285, 34.28319, 31.80798, 29.55138, 27.49068, 23.87926,
   20.83996, 18.26759, 16.07885, 14.20723, 12.59927, 11.21174, 8.963483, 7.24994, 5.925787, 4.889705, 3.414243, 2.454312, 1.808414, 1.36114, 1.043618, 0.8132642,
   0.6429252, 0.5148115, 0.4169852, 0.341262, 0.2819222, 0.2348985, 0.1972528, 0.1668321, 0.1420378, 0.1216687, 0.1048118, 0.09076641, 0.07898924, 0.06905551, 0.06063031, 0.05344747,
   0.04729397, 0.04199815, 0.03742078, 0.03742078, 0 };
   TGraph *graph = new TGraph(246,fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[cb2_fPccjJ]_fx1,fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[cb2_fPccjJ]_fy1);
   graph->SetName("fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[cb2_fPccjJ]");
   graph->SetTitle("Projection of Fit1D FitRDNR_CB2_nrbase");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1 = new TH1F("Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1","Projection of Fit1D FitRDNR_CB2_nrbase",246,6.119994,6.480006);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->SetMinimum(0);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->SetMaximum(963.7693);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->SetDirectory(nullptr);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->SetStats(0);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->SetMarkerStyle(20);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBcb2_fPccjJcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[cb2_fPccjJ]1);
   
   graph->Draw("fl");
   
   Double_t fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[pol_EwsBqf]_fx2[66] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3,
   6.305, 6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38,
   6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455,
   6.455005 };
   Double_t fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[pol_EwsBqf]_fy2[66] = { 0, 153.5813, 153.5813, 152.6125, 151.6437, 150.6749, 149.7061, 148.7373, 147.7685, 146.7997, 145.8309, 144.8621, 143.8932, 142.9244, 141.9556, 140.9868, 140.018,
   139.0492, 138.0804, 137.1116, 136.1428, 135.174, 134.2052, 133.2364, 132.2676, 131.2988, 130.33, 129.3612, 128.3923, 127.4235, 126.4547, 125.4859, 124.5171,
   123.5483, 122.5795, 121.6107, 120.6419, 119.6731, 118.7043, 117.7355, 116.7667, 115.7979, 114.8291, 113.8603, 112.8914, 111.9226, 110.9538, 109.985, 109.0162,
   108.0474, 107.0786, 106.1098, 105.141, 104.1722, 103.2034, 102.2346, 101.2658, 100.297, 99.32816, 98.35935, 97.39055, 96.42174, 95.45293, 95.45293, 95.45293,
   0 };
   graph = new TGraph(66,fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[pol_EwsBqf]_fx2,fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[pol_EwsBqf]_fy2);
   graph->SetName("fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[pol_EwsBqf]");
   graph->SetTitle("Projection of Fit1D FitRDNR_CB2_nrbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2 = new TH1F("Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2","Projection of Fit1D FitRDNR_CB2_nrbase",100,6.113994,6.486006);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->SetMinimum(0);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->SetMaximum(168.9394);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->SetDirectory(nullptr);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->SetStats(0);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->SetMarkerStyle(20);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB_CompoBpol_EwsBqfcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_Comp[pol_EwsBqf]2);
   
   graph->Draw("l");
   
   Double_t fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_fx3[111] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.2425, 6.245, 6.2475, 6.24875, 6.25, 6.25125, 6.2525, 6.25375, 6.254375, 6.255, 6.255625, 6.25625,
   6.2575, 6.25875, 6.26, 6.26125, 6.2625, 6.265, 6.26625, 6.2675, 6.26875, 6.269375, 6.27, 6.270625, 6.27125, 6.271875, 6.2725, 6.273125,
   6.27375, 6.274375, 6.275, 6.275625, 6.27625, 6.276875, 6.2775, 6.278125, 6.27875, 6.279375, 6.28, 6.28125, 6.2825, 6.285, 6.28625, 6.2875,
   6.28875, 6.29, 6.29125, 6.2925, 6.29375, 6.294375, 6.295, 6.29625, 6.2975, 6.29875, 6.3, 6.3025, 6.305, 6.3075, 6.31, 6.315,
   6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395,
   6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455, 6.455005 };
   Double_t fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_fy3[111] = { 0, 157.2888, 157.2888, 156.5891, 155.9228, 155.296, 154.7163, 154.1932, 153.7387, 153.3685, 153.103, 152.9696, 153.0052, 153.2615, 153.812, 154.7647, 156.2844,
   158.6331, 162.2507, 167.927, 177.2126, 184.1438, 193.5444, 206.7241, 215.4005, 226.0347, 239.2786, 256.0904, 277.9292, 291.4097, 307.116, 325.5229, 345.7578,
   390.2366, 439.8433, 494.0715, 552.1144, 612.8597, 736.6035, 796.117, 851.5116, 900.8535, 922.6776, 942.3198, 959.5878, 974.3096, 986.3365, 995.5454, 1001.841,
   1005.157, 1005.458, 1002.741, 997.0305, 988.3855, 976.893, 962.6685, 945.8537, 926.6145, 905.1377, 881.6284, 829.4036, 771.8156, 648.3004, 586.06, 525.6568,
   468.3913, 415.2664, 366.9793, 323.9329, 286.2648, 269.6267, 255.0064, 230.8323, 211.9227, 196.9496, 184.9596, 167.3303, 155.3563, 146.9432, 140.8471, 132.8224,
   127.8918, 124.5628, 122.1185, 120.1898, 118.5751, 117.159, 115.8727, 114.6735, 113.5344, 112.4375, 111.3708, 110.3263, 109.2981, 108.2823, 107.2759, 106.2766,
   105.283, 104.2939, 103.3082, 102.3253, 101.3448, 100.366, 99.38879, 98.4128, 97.43784, 96.46374, 95.49036, 95.49036, 95.49036, 0 };
   graph = new TGraph(111,fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_fx3,fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]_fy3);
   graph->SetName("fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]");
   graph->SetTitle("Projection of Fit1D FitRDNR_CB2_nrbase");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3 = new TH1F("Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3","Projection of Fit1D FitRDNR_CB2_nrbase",111,6.113994,6.486006);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->SetMinimum(0);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->SetMaximum(1106.004);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->SetDirectory(nullptr);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->SetStats(0);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->SetMarkerStyle(20);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_NormoBfmbcnr_pvj_rdcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_FitRDNR_CB2_nrbase_nrbase_Norm[fmbcnr_pvj_rd]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[60] = { 6.1525, 6.1575, 6.1625, 6.1675, 6.1725, 6.1775, 6.1825, 6.1875, 6.1925, 6.1975, 6.2025, 6.2075, 6.2125, 6.2175, 6.2225, 6.2275, 6.2325,
   6.2375, 6.2425, 6.2475, 6.2525, 6.2575, 6.2625, 6.2675, 6.2725, 6.2775, 6.2825, 6.2875, 6.2925, 6.2975, 6.3025, 6.3075, 6.3125,
   6.3175, 6.3225, 6.3275, 6.3325, 6.3375, 6.3425, 6.3475, 6.3525, 6.3575, 6.3625, 6.3675, 6.3725, 6.3775, 6.3825, 6.3875, 6.3925,
   6.3975, 6.4025, 6.4075, 6.4125, 6.4175, 6.4225, 6.4275, 6.4325, 6.4375, 6.4425, 6.4475 };
   Double_t h_ds_1000_fy3001[60] = { 155, 184, 164, 162, 156, 155, 150, 144, 164, 141, 146, 156, 141, 151, 136, 161, 160,
   171, 189, 208, 273, 401, 596, 820, 1006, 988, 744, 530, 320, 210, 180, 165, 125,
   144, 109, 127, 125, 105, 125, 112, 98, 101, 119, 99, 140, 112, 103, 122, 105,
   113, 104, 107, 125, 96, 96, 125, 99, 82, 91, 84 };
   Double_t h_ds_1000_felx3001[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fely3001[60] = { 11.95994, 13.07387, 12.31601, 12.23774, 12, 11.95994, 11.75765, 11.51041, 12.31601, 11.38486, 11.59339, 12, 11.38486, 11.79837, 11.17262, 12.19843, 12.15899,
   12.58625, 13.25682, 13.93087, 16.03028, 19.53123, 23.91823, 28.14001, 31.22144, 30.93644, 26.78095, 22.52716, 17.39553, 14, 12.92572, 12.35496, 10.69151,
   11.51041, 9.952272, 10.78051, 10.69151, 9.759142, 10.69151, 10.09481, 9.882579, 9.562306, 10.42016, 9.933044, 11.34272, 10.09481, 9.661201, 10.55667, 9.759142,
   10.1419, 9.710289, 9.856158, 10.69151, 9.780867, 9.780867, 10.69151, 9.933044, 9.036884, 9.521834, 9.146873 };
   Double_t h_ds_1000_fehx3001[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_fehy3001[60] = { 12.95994, 14.07387, 13.31601, 13.23774, 13, 12.95994, 12.75765, 12.51041, 13.31601, 12.38486, 12.59339, 13, 12.38486, 12.79837, 12.17262, 13.19843, 13.15899,
   13.58625, 14.25682, 14.93087, 17.03028, 20.53123, 24.91823, 29.14001, 32.22144, 31.93644, 27.78095, 23.52716, 18.39553, 15, 13.92572, 13.35496, 11.69151,
   12.51041, 10.95227, 11.78051, 11.69151, 10.75914, 11.69151, 11.09481, 10.93319, 10.56231, 11.42016, 10.9834, 12.34272, 11.09481, 10.6612, 11.55667, 10.75914,
   11.1419, 10.71029, 10.85616, 11.69151, 10.83201, 10.83201, 11.69151, 10.9834, 10.09222, 10.57436, 10.20155 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__fmbcnr_pvj_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__fmbcnr_pvj_rd",100,6.12,6.48);
   Graph_h_ds_10003001->SetMinimum(65.6668);
   Graph_h_ds_10003001->SetMaximum(1134.747);
   Graph_h_ds_10003001->SetDirectory(nullptr);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_191cf400__2 = new TH1D("frame_191cf400__2","A RooPlot",100,6.15,6.45);
   frame_191cf400__2->SetMinimum(0);
   frame_191cf400__2->SetMaximum(2000);
   frame_191cf400__2->SetDirectory(nullptr);
   frame_191cf400__2->SetStats(0);
   frame_191cf400__2->SetMarkerStyle(20);
   frame_191cf400__2->GetXaxis()->SetNdivisions(-503);
   frame_191cf400__2->GetXaxis()->SetLabelFont(132);
   frame_191cf400__2->GetXaxis()->SetLabelOffset(0.025);
   frame_191cf400__2->GetXaxis()->SetLabelSize(0.06);
   frame_191cf400__2->GetXaxis()->SetTitleSize(-1);
   frame_191cf400__2->GetXaxis()->SetTitleOffset(1);
   frame_191cf400__2->GetXaxis()->SetTitleFont(132);
   frame_191cf400__2->GetYaxis()->SetNdivisions(-504);
   frame_191cf400__2->GetYaxis()->SetLabelFont(132);
   frame_191cf400__2->GetYaxis()->SetLabelOffset(0.01);
   frame_191cf400__2->GetYaxis()->SetLabelSize(0.06);
   frame_191cf400__2->GetYaxis()->SetTitleSize(0.05);
   frame_191cf400__2->GetYaxis()->SetTitleFont(132);
   frame_191cf400__2->GetZaxis()->SetLabelFont(132);
   frame_191cf400__2->GetZaxis()->SetLabelSize(0.05);
   frame_191cf400__2->GetZaxis()->SetTitleSize(0.05);
   frame_191cf400__2->GetZaxis()->SetTitleOffset(1);
   frame_191cf400__2->GetZaxis()->SetTitleFont(132);
   frame_191cf400__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ul_cmp()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Jan 23 20:42:53 2025) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.04761905,-27.3494,0.1111111,117.2289);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.3);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t Graph_fx1001[5] = { 0.04006164, 0.05198158, 0.02137772, 0.03927535, 0.0195492 };
   Double_t Graph_fy1001[5] = { 5, 15, 25, 35, 45 };
   Double_t Graph_fex1001[5] = { 0.004004428, 0.01550298, 0.00672319, 0.007476389, 0.007451712 };
   Double_t Graph_fey1001[5] = { 0, 0, 0, 0, 0 };
   TGraphErrors *gre = new TGraphErrors(5,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("");
   gre->SetTitle("");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff00ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,0,0.1);
   Graph_Graph1001->SetMinimum(-10);
   Graph_Graph1001->SetMaximum(110);
   Graph_Graph1001->SetDirectory(nullptr);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetNdivisions(0);
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ap");
   
   Double_t Graph_fx1002[4] = { 0.054, 0.0369, 0.0242, 0.068 };
   Double_t Graph_fy1002[4] = { 55, 65, 75, 85 };
   Double_t Graph_fex1002[4] = { 0.01118034, 0.0009219544, 0.002404163, 0.01118034 };
   Double_t Graph_fey1002[4] = { 0, 0, 0, 0 };
   gre = new TGraphErrors(4,Graph_fx1002,Graph_fy1002,Graph_fex1002,Graph_fey1002);
   gre->SetName("");
   gre->SetTitle("");

   ci = TColor::GetColor("#0000ff");
   gre->SetFillColor(ci);
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,0.01605739,0.08491879);
   Graph_Graph1002->SetMinimum(52);
   Graph_Graph1002->SetMaximum(88);
   Graph_Graph1002->SetDirectory(nullptr);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->GetXaxis()->SetNdivisions(505);
   Graph_Graph1002->GetXaxis()->SetLabelFont(132);
   Graph_Graph1002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1002->GetXaxis()->SetTitleFont(132);
   Graph_Graph1002->GetYaxis()->SetLabelFont(132);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetYaxis()->SetTitleFont(132);
   Graph_Graph1002->GetZaxis()->SetLabelFont(132);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("p");
   
   Double_t Graph_fx1[1] = { 0.048 };
   Double_t Graph_fy1[1] = { 100 };
   TGraph *graph = new TGraph(1,Graph_fx1,Graph_fy1);
   graph->SetName("");
   graph->SetTitle("");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(33);
   graph->SetMarkerSize(3);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",100,0,1.148);
   Graph_Graph1->SetMinimum(99.9);
   Graph_Graph1->SetMaximum(101.1);
   Graph_Graph1->SetDirectory(nullptr);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("p");
   TArrow *arrow = new TArrow(0.048,100,0,100,0.05,"|>");

   ci = TColor::GetColor("#ff0000");
   arrow->SetFillColor(ci);
   arrow->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   arrow->SetLineColor(ci);
   arrow->SetAngle(15);
   arrow->Draw();
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/FigS2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void ul_pic()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Jan 23 20:37:46 2025) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",8,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.02222222,-0.1445783,0.162963,1.060241);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t CLs_observed_fx1007[121] = { 0, 0.00125, 0.0025, 0.00375, 0.005, 0.00625, 0.0075, 0.00875, 0.01, 0.01125, 0.0125, 0.01375, 0.015, 0.01625, 0.0175, 0.01875, 0.02,
   0.02125, 0.0225, 0.02375, 0.025, 0.02625, 0.0275, 0.02875, 0.03, 0.03125, 0.0325, 0.03375, 0.035, 0.03625, 0.0375, 0.03875, 0.04,
   0.04125, 0.0425, 0.04375, 0.045, 0.04625, 0.0475, 0.04875, 0.05, 0.05125, 0.0525, 0.05375, 0.055, 0.05625, 0.0575, 0.05875, 0.06,
   0.06125, 0.0625, 0.06375, 0.065, 0.06625, 0.0675, 0.06875, 0.07, 0.07125, 0.0725, 0.07375, 0.075, 0.07625, 0.0775, 0.07875, 0.08,
   0.08125, 0.0825, 0.08375, 0.085, 0.08625, 0.0875, 0.08875, 0.09, 0.09125, 0.0925, 0.09375, 0.095, 0.09625, 0.0975, 0.09875, 0.1,
   0.10125, 0.1025, 0.10375, 0.1051111, 0.10625, 0.1075, 0.10875, 0.11, 0.11125, 0.1125, 0.11375, 0.115, 0.11625, 0.1175, 0.11875, 0.12,
   0.12125, 0.1225, 0.12375, 0.125, 0.12625, 0.1275, 0.12875, 0.13, 0.13125, 0.1325, 0.13375, 0.135, 0.13625, 0.1375, 0.13875, 0.14,
   0.14125, 0.1425, 0.14375, 0.145, 0.14625, 0.1475, 0.14875, 0.15 };
   Double_t CLs_observed_fy1007[121] = { 1, 0.9414358, 0.9062146, 0.8664488, 0.8212764, 0.7810443, 0.7413758, 0.7054246, 0.6673404, 0.632635, 0.6001634, 0.5682987, 0.5377069, 0.5087023, 0.4812151, 0.4543429, 0.4286768,
   0.404546, 0.381608, 0.3593099, 0.3383814, 0.3184364, 0.2995758, 0.2816406, 0.264658, 0.2484483, 0.2331383, 0.2187367, 0.2049737, 0.1920011, 0.1798221, 0.1683731, 0.157325,
   0.1469814, 0.1373752, 0.1284046, 0.119835, 0.1115862, 0.104298, 0.09657262, 0.09022053, 0.08395728, 0.07823613, 0.07284607, 0.06776786, 0.06299184, 0.05837661, 0.05419601, 0.05025855,
   0.04655702, 0.04316561, 0.03995648, 0.03693624, 0.03410975, 0.03157388, 0.02898793, 0.02676551, 0.02466628, 0.02271233, 0.02094325, 0.01920062, 0.01765113, 0.01623116, 0.01489547, 0.01374302,
   0.01253228, 0.01153296, 0.01053589, 0.009659835, 0.008842746, 0.008087047, 0.007400548, 0.006771167, 0.006185687, 0.005650638, 0.005181379, 0.004718618, 0.004301331, 0.003922844, 0.003578347, 0.003266173,
   0.002994898, 0.002719871, 0.002473003, 0.003374877, 0.002050168, 0.001866018, 0.001708164, 0.001547023, 0.001415157, 0.001277964, 0.00116241, 0.00106441, 0.0009645223, 0.0008736033, 0.0008002537, 0.0007213278,
   0.0006595095, 0.0005931317, 0.0005387913, 0.0004922875, 0.0004530974, 0.0004178149, 0.0003654577, 0.0003303876, 0.0003041147, 0.0002758013, 0.0002499741, 0.00022851, 0.0002046923, 0.0001881474, 0.0001680901, 0.0001506108,
   0.0001378797, 0.0001246222, 0.0001130318, 0.0001021933, 9.318012e-05, 8.280129e-05, 7.584717e-05, 6.870044e-05 };
   Double_t CLs_observed_fex1007[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t CLs_observed_fey1007[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   TGraphErrors *gre = new TGraphErrors(121,CLs_observed_fx1007,CLs_observed_fy1007,CLs_observed_fex1007,CLs_observed_fey1007);
   gre->SetName("CLs_observed");
   gre->SetTitle("Observed CLs");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_CLs_observed1007 = new TH1F("Graph_CLs_observed1007","",121,0,0.165);
   Graph_CLs_observed1007->SetMinimum(0);
   Graph_CLs_observed1007->SetMaximum(1);
   Graph_CLs_observed1007->SetDirectory(nullptr);
   Graph_CLs_observed1007->SetStats(0);
   Graph_CLs_observed1007->SetMarkerStyle(20);
   Graph_CLs_observed1007->GetXaxis()->SetTitle("S_fr");
   Graph_CLs_observed1007->GetXaxis()->SetRange(1,110);
   Graph_CLs_observed1007->GetXaxis()->SetNdivisions(505);
   Graph_CLs_observed1007->GetXaxis()->SetLabelFont(132);
   Graph_CLs_observed1007->GetXaxis()->SetLabelOffset(0.025);
   Graph_CLs_observed1007->GetXaxis()->SetLabelSize(0.06);
   Graph_CLs_observed1007->GetXaxis()->SetTitleSize(-1);
   Graph_CLs_observed1007->GetXaxis()->SetTitleOffset(1);
   Graph_CLs_observed1007->GetXaxis()->SetTitleFont(132);
   Graph_CLs_observed1007->GetYaxis()->SetLabelFont(132);
   Graph_CLs_observed1007->GetYaxis()->SetLabelOffset(0.01);
   Graph_CLs_observed1007->GetYaxis()->SetLabelSize(0.06);
   Graph_CLs_observed1007->GetYaxis()->SetTitleSize(0.05);
   Graph_CLs_observed1007->GetYaxis()->SetTitleOffset(0.01);
   Graph_CLs_observed1007->GetYaxis()->SetTitleFont(132);
   Graph_CLs_observed1007->GetZaxis()->SetLabelFont(132);
   Graph_CLs_observed1007->GetZaxis()->SetLabelSize(0.05);
   Graph_CLs_observed1007->GetZaxis()->SetTitleSize(0.05);
   Graph_CLs_observed1007->GetZaxis()->SetTitleOffset(1);
   Graph_CLs_observed1007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_CLs_observed1007);
   
   gre->Draw("apl");
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("_expected");
   multigraph->SetTitle("Expected ");
   
   Double_t Graph_fx3005[121] = { 0, 0.00125, 0.0025, 0.00375, 0.005, 0.00625, 0.0075, 0.00875, 0.01, 0.01125, 0.0125, 0.01375, 0.015, 0.01625, 0.0175, 0.01875, 0.02,
   0.02125, 0.0225, 0.02375, 0.025, 0.02625, 0.0275, 0.02875, 0.03, 0.03125, 0.0325, 0.03375, 0.035, 0.03625, 0.0375, 0.03875, 0.04,
   0.04125, 0.0425, 0.04375, 0.045, 0.04625, 0.0475, 0.04875, 0.05, 0.05125, 0.0525, 0.05375, 0.055, 0.05625, 0.0575, 0.05875, 0.06,
   0.06125, 0.0625, 0.06375, 0.065, 0.06625, 0.0675, 0.06875, 0.07, 0.07125, 0.0725, 0.07375, 0.075, 0.07625, 0.0775, 0.07875, 0.08,
   0.08125, 0.0825, 0.08375, 0.085, 0.08625, 0.0875, 0.08875, 0.09, 0.09125, 0.0925, 0.09375, 0.095, 0.09625, 0.0975, 0.09875, 0.1,
   0.10125, 0.1025, 0.10375, 0.1252778, 0.10625, 0.1075, 0.10875, 0.11, 0.11125, 0.1125, 0.11375, 0.115, 0.11625, 0.1175, 0.11875, 0.12,
   0.12125, 0.1225, 0.12375, 0.125, 0.12625, 0.1275, 0.12875, 0.13, 0.13125, 0.1325, 0.13375, 0.135, 0.13625, 0.1375, 0.13875, 0.14,
   0.14125, 0.1425, 0.14375, 0.145, 0.14625, 0.1475, 0.14875, 0.15 };
   Double_t Graph_fy3005[121] = { 1, 0.9409143, 0.9066786, 0.8661934, 0.8188362, 0.7755905, 0.734244, 0.6960728, 0.6544889, 0.6169914, 0.5809158, 0.5462789, 0.5130776, 0.4814506, 0.451718, 0.4223175, 0.3943248,
   0.3683756, 0.3438959, 0.3199162, 0.2981341, 0.2769267, 0.2574067, 0.2389786, 0.2217268, 0.2053317, 0.1900728, 0.1760235, 0.1625002, 0.1500711, 0.1386587, 0.1277837, 0.1175735,
   0.1082548, 0.09968088, 0.09185621, 0.0841382, 0.07728298, 0.07105767, 0.06370522, 0.05893839, 0.05389015, 0.04956396, 0.0455081, 0.04169397, 0.03823033, 0.03500967, 0.03208651, 0.02934033,
   0.02677424, 0.02439737, 0.02228224, 0.02036921, 0.01855947, 0.01696363, 0.01540282, 0.01399376, 0.01271033, 0.01158208, 0.01052771, 0.009554385, 0.008679068, 0.007870923, 0.007153154, 0.006488409,
   0.005874942, 0.005385675, 0.004830086, 0.004362831, 0.003953296, 0.00357103, 0.003234336, 0.002924151, 0.002643885, 0.002389029, 0.002215327, 0.001971441, 0.001760548, 0.001590575, 0.001435792, 0.001296769,
   0.001180146, 0.001076407, 0.0009522437, 0.01662706, 0.0007777232, 0.0006978756, 0.0006527043, 0.0005694919, 0.0005369769, 0.0004632208, 0.000418661, 0.0003915968, 0.0003408835, 0.000308902, 0.0002933623, 0.0002512181,
   0.0002364085, 0.0002000496, 0.0001807861, 0.0001699858, 0.0001481684, 0.000138174, 0.0001196333, 0.0001053839, 0.0001051563, 9.485973e-05, 8.53182e-05, 7.44084e-05, 6.709412e-05, 6.267858e-05, 5.395375e-05, 4.559194e-05,
   4.43864e-05, 3.937759e-05, 3.587745e-05, 3.193655e-05, 3.028299e-05, 2.378907e-05, 2.331555e-05, 2.103766e-05 };
   Double_t Graph_felx3005[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fely3005[121] = { 0, 0.1042576, 0.1541463, 0.2041973, 0.2515625, 0.2852917, 0.3098438, 0.3264129, 0.338365, 0.3441322, 0.3455503, 0.3433814, 0.3382845, 0.3308664, 0.3217574, 0.3108394, 0.2987817,
   0.2862367, 0.2732596, 0.2595258, 0.2462156, 0.2325274, 0.2193191, 0.2063352, 0.1937442, 0.1814015, 0.1695949, 0.1584606, 0.1475111, 0.1372522, 0.1276717, 0.1184023, 0.109578,
   0.101423, 0.09383614, 0.08684334, 0.07988226, 0.07364701, 0.06794248, 0.06115378, 0.05672297, 0.05200543, 0.04794212, 0.04411554, 0.04050188, 0.03720757, 0.03413347, 0.03133421, 0.0286965,
   0.02622477, 0.02392925, 0.02188156, 0.02002548, 0.01826603, 0.01671162, 0.01518866, 0.01381145, 0.0125551, 0.01144911, 0.01041421, 0.009457691, 0.008596518, 0.007800597, 0.007093, 0.006437088,
   0.005831259, 0.005347722, 0.004798242, 0.004335787, 0.0039302, 0.003551393, 0.003217561, 0.002909856, 0.002631694, 0.002378639, 0.0022061, 0.001963756, 0.001754109, 0.001585078, 0.001431104, 0.001292766,
   0.001176686, 0.001073404, 0.0009497574, 0, 0.0007759002, 0.0006963306, 0.0006513091, 0.000568358, 0.0005359399, 0.0004623916, 0.0004179493, 0.0003909533, 0.0003403611, 0.0003084515, 0.0002929452, 0.0002508874,
   0.0002361065, 0.000199814, 0.0001805835, 0.0001698008, 0.0001480175, 0.0001380379, 0.0001195232, 0.0001052925, 0.0001050652, 9.478145e-05, 8.525119e-05, 7.435355e-05, 6.704696e-05, 6.263587e-05, 5.391941e-05, 4.556505e-05,
   4.436054e-05, 3.935584e-05, 3.585844e-05, 3.192048e-05, 3.026811e-05, 2.377855e-05, 2.330533e-05, 2.102885e-05 };
   Double_t Graph_fehx3005[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fehy3005[121] = { 0, 0.05467575, 0.0860402, 0.1227936, 0.1652685, 0.203505, 0.2395034, 0.2721878, 0.3071122, 0.3379102, 0.3668304, 0.3938504, 0.4189667, 0.4420769, 0.4629744, 0.4827348, 0.5005916,
   0.5161868, 0.5299288, 0.5423409, 0.5525807, 0.5614599, 0.5685381, 0.5741107, 0.5782021, 0.5809269, 0.582287, 0.5823818, 0.5812619, 0.5790215, 0.5757828, 0.5714791, 0.5661864,
   0.5601284, 0.5533554, 0.546014, 0.5375148, 0.5287505, 0.5196418, 0.5072293, 0.498063, 0.4872315, 0.4768881, 0.4661614, 0.4550236, 0.443889, 0.4325269, 0.421241, 0.4096617,
   0.3978502, 0.3859166, 0.3743636, 0.3630359, 0.3514287, 0.3403604, 0.3286574, 0.3172248, 0.3059758, 0.2953209, 0.2846101, 0.2739709, 0.2636854, 0.2534863, 0.2437692, 0.2341265,
   0.2245884, 0.2164715, 0.2066154, 0.197713, 0.1893699, 0.1810503, 0.1732267, 0.1655396, 0.158133, 0.150955, 0.1457842, 0.1380824, 0.1309376, 0.1247923, 0.1188439, 0.1131677,
   0.1081234, 0.1033861, 0.09735518, 0, 0.08806289, 0.08341761, 0.08065733, 0.07528077, 0.07306302, 0.06774435, 0.06430609, 0.06212113, 0.05779869, 0.05489549, 0.05342776, 0.0492297,
   0.04766859, 0.04360798, 0.04130291, 0.03995583, 0.03709621, 0.03571589, 0.03301675, 0.03079856, 0.03076198, 0.02906419, 0.02740882, 0.0254021, 0.02397647, 0.02307969, 0.02121464, 0.01928832,
   0.01899736, 0.01774706, 0.01682899, 0.01574434, 0.01527103, 0.01328639, 0.01313257, 0.01237211 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(121,Graph_fx3005,Graph_fy3005,Graph_felx3005,Graph_fehx3005,Graph_fely3005,Graph_fehy3005);
   grae->SetName("");
   grae->SetTitle("Expected CLs #pm 2 #sigma");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffff00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Expected CLs #pm 2 #sigma",121,0,0.165);
   Graph_Graph3005->SetMinimum(7.9346e-09);
   Graph_Graph3005->SetMaximum(1.1);
   Graph_Graph3005->SetDirectory(nullptr);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(-1);
   Graph_Graph3005->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3005);
   
   multigraph->Add(grae,"3");
   
   Double_t Graph_fx3006[121] = { 0, 0.00125, 0.0025, 0.00375, 0.005, 0.00625, 0.0075, 0.00875, 0.01, 0.01125, 0.0125, 0.01375, 0.015, 0.01625, 0.0175, 0.01875, 0.02,
   0.02125, 0.0225, 0.02375, 0.025, 0.02625, 0.0275, 0.02875, 0.03, 0.03125, 0.0325, 0.03375, 0.035, 0.03625, 0.0375, 0.03875, 0.04,
   0.04125, 0.0425, 0.04375, 0.045, 0.04625, 0.0475, 0.04875, 0.05, 0.05125, 0.0525, 0.05375, 0.055, 0.05625, 0.0575, 0.05875, 0.06,
   0.06125, 0.0625, 0.06375, 0.065, 0.06625, 0.0675, 0.06875, 0.07, 0.07125, 0.0725, 0.07375, 0.075, 0.07625, 0.0775, 0.07875, 0.08,
   0.08125, 0.0825, 0.08375, 0.085, 0.08625, 0.0875, 0.08875, 0.09, 0.09125, 0.0925, 0.09375, 0.095, 0.09625, 0.0975, 0.09875, 0.1,
   0.10125, 0.1025, 0.10375, 0.1118333, 0.10625, 0.1075, 0.10875, 0.11, 0.11125, 0.1125, 0.11375, 0.115, 0.11625, 0.1175, 0.11875, 0.12,
   0.12125, 0.1225, 0.12375, 0.125, 0.12625, 0.1275, 0.12875, 0.13, 0.13125, 0.1325, 0.13375, 0.135, 0.13625, 0.1375, 0.13875, 0.14,
   0.14125, 0.1425, 0.14375, 0.145, 0.14625, 0.1475, 0.14875, 0.15 };
   Double_t Graph_fy3006[121] = { 1, 0.9409143, 0.9066786, 0.8661934, 0.8188362, 0.7755905, 0.734244, 0.6960728, 0.6544889, 0.6169914, 0.5809158, 0.5462789, 0.5130776, 0.4814506, 0.451718, 0.4223175, 0.3943248,
   0.3683756, 0.3438959, 0.3199162, 0.2981341, 0.2769267, 0.2574067, 0.2389786, 0.2217268, 0.2053317, 0.1900728, 0.1760235, 0.1625002, 0.1500711, 0.1386587, 0.1277837, 0.1175735,
   0.1082548, 0.09968088, 0.09185621, 0.0841382, 0.07728298, 0.07105767, 0.06370522, 0.05893839, 0.05389015, 0.04956396, 0.0455081, 0.04169397, 0.03823033, 0.03500967, 0.03208651, 0.02934033,
   0.02677424, 0.02439737, 0.02228224, 0.02036921, 0.01855947, 0.01696363, 0.01540282, 0.01399376, 0.01271033, 0.01158208, 0.01052771, 0.009554385, 0.008679068, 0.007870923, 0.007153154, 0.006488409,
   0.005874942, 0.005385675, 0.004830086, 0.004362831, 0.003953296, 0.00357103, 0.003234336, 0.002924151, 0.002643885, 0.002389029, 0.002215327, 0.001971441, 0.001760548, 0.001590575, 0.001435792, 0.001296769,
   0.001180146, 0.001076407, 0.0009522437, 0.006687923, 0.0007777232, 0.0006978756, 0.0006527043, 0.0005694919, 0.0005369769, 0.0004632208, 0.000418661, 0.0003915968, 0.0003408835, 0.000308902, 0.0002933623, 0.0002512181,
   0.0002364085, 0.0002000496, 0.0001807861, 0.0001699858, 0.0001481684, 0.000138174, 0.0001196333, 0.0001053839, 0.0001051563, 9.485973e-05, 8.53182e-05, 7.44084e-05, 6.709412e-05, 6.267858e-05, 5.395375e-05, 4.559194e-05,
   4.43864e-05, 3.937759e-05, 3.587745e-05, 3.193655e-05, 3.028299e-05, 2.378907e-05, 2.331555e-05, 2.103766e-05 };
   Double_t Graph_felx3006[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fely3006[121] = { 0, 0.04977277, 0.0750124, 0.1016208, 0.128484, 0.1491763, 0.1656758, 0.1781621, 0.1888656, 0.1960043, 0.2006862, 0.203213, 0.203864, 0.2029019, 0.2006119, 0.1970449, 0.192458,
   0.1871774, 0.1812941, 0.1746855, 0.1679581, 0.1607452, 0.1535263, 0.1461987, 0.1388845, 0.1315227, 0.1243075, 0.1173504, 0.1103654, 0.1036921, 0.09734704, 0.09110305, 0.08506156,
   0.07939247, 0.07404261, 0.06904544, 0.0640061, 0.05943563, 0.05520581, 0.05010961, 0.0467454, 0.04312911, 0.03998481, 0.0369977, 0.03415268, 0.03153778, 0.02907854, 0.02682237, 0.02468106,
   0.02266034, 0.02077078, 0.01907423, 0.017527, 0.01605162, 0.01474076, 0.0134493, 0.01227504, 0.01119822, 0.0102456, 0.00935002, 0.008518449, 0.007766447, 0.007068458, 0.006445388, 0.005865565,
   0.005327962, 0.004897378, 0.004406354, 0.003991589, 0.003626617, 0.003284656, 0.002982365, 0.002702911, 0.002449566, 0.002218449, 0.0020605, 0.001838108, 0.001645179, 0.001489233, 0.00134685, 0.001218641,
   0.001110837, 0.001014736, 0.0008994443, 0, 0.0007368471, 0.0006622209, 0.0006199328, 0.0005418884, 0.0005113394, 0.0004419229, 0.0003998985, 0.0003743401, 0.0003263741, 0.0002960719, 0.0002813322, 0.0002413018,
   0.0002272144, 0.0001925787, 0.0001741974, 0.0001638815, 0.0001430192, 0.000133451, 0.0001156807, 0.0001020039, 0.0001017853, 9.189093e-05, 8.271275e-05, 7.220653e-05, 6.515511e-05, 6.089503e-05, 5.246971e-05, 4.438445e-05,
   4.321787e-05, 3.836821e-05, 3.497658e-05, 3.115495e-05, 2.955047e-05, 2.324316e-05, 2.278283e-05, 2.056756e-05 };
   Double_t Graph_fehx3006[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t Graph_fehy3006[121] = { 0, 0.03697926, 0.0576348, 0.0812846, 0.1078161, 0.1309034, 0.1518828, 0.1702324, 0.189024, 0.2048128, 0.2188827, 0.2312726, 0.2420334, 0.2511812, 0.2587143, 0.2650561, 0.2699776,
   0.2734758, 0.275749, 0.2769168, 0.2769809, 0.2760413, 0.2742159, 0.2715621, 0.2681754, 0.264065, 0.2593769, 0.2542478, 0.2484965, 0.2424305, 0.2361315, 0.2294086, 0.2223861,
   0.2153087, 0.2081707, 0.2010742, 0.1934682, 0.18615, 0.1789926, 0.1698337, 0.1634376, 0.1562221, 0.1496364, 0.1430862, 0.1365564, 0.1302802, 0.1241138, 0.1182092, 0.1123641,
   0.1066103, 0.1009987, 0.09574901, 0.09076826, 0.08582846, 0.08126652, 0.07659504, 0.07217751, 0.06796751, 0.06410146, 0.0603315, 0.05669979, 0.05329385, 0.05001668, 0.04698577, 0.04406505,
   0.04126027, 0.03893878, 0.03619996, 0.03380118, 0.03161738, 0.02950143, 0.02756765, 0.02572047, 0.02399024, 0.02235984, 0.02121375, 0.01955086, 0.01805573, 0.01680654, 0.01563, 0.01453742,
   0.01359136, 0.01272439, 0.01165112, 0, 0.01006517, 0.009303651, 0.008861196, 0.008021162, 0.007683154, 0.006893089, 0.006398033, 0.00608994, 0.0054956, 0.005107904, 0.004915479, 0.004378602,
   0.004184147, 0.003691859, 0.003421278, 0.003266194, 0.002944575, 0.0027931, 0.002504172, 0.002274117, 0.002270379, 0.00209902, 0.001935917, 0.001743604, 0.001610686, 0.001528692, 0.001362281, 0.001196427,
   0.001171925, 0.001068318, 0.0009940221, 0.0009082451, 0.0008715104, 0.0007222605, 0.0007110258, 0.0006562074 };
   grae = new TGraphAsymmErrors(121,Graph_fx3006,Graph_fy3006,Graph_felx3006,Graph_fehx3006,Graph_fely3006,Graph_fehy3006);
   grae->SetName("");
   grae->SetTitle("Expected CLs #pm 1 #sigma");

   ci = TColor::GetColor("#00ff00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Expected CLs #pm 1 #sigma",121,0,0.165);
   Graph_Graph3006->SetMinimum(4.230914e-07);
   Graph_Graph3006->SetMaximum(1.1);
   Graph_Graph3006->SetDirectory(nullptr);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(-1);
   Graph_Graph3006->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3006);
   
   multigraph->Add(grae,"3");
   
   Double_t Graph_fx3[121] = { 0, 0.00125, 0.0025, 0.00375, 0.005, 0.00625, 0.0075, 0.00875, 0.01, 0.01125, 0.0125, 0.01375, 0.015, 0.01625, 0.0175, 0.01875, 0.02,
   0.02125, 0.0225, 0.02375, 0.025, 0.02625, 0.0275, 0.02875, 0.03, 0.03125, 0.0325, 0.03375, 0.035, 0.03625, 0.0375, 0.03875, 0.04,
   0.04125, 0.0425, 0.04375, 0.045, 0.04625, 0.0475, 0.04875, 0.05, 0.05125, 0.0525, 0.05375, 0.055, 0.05625, 0.0575, 0.05875, 0.06,
   0.06125, 0.0625, 0.06375, 0.065, 0.06625, 0.0675, 0.06875, 0.07, 0.07125, 0.0725, 0.07375, 0.075, 0.07625, 0.0775, 0.07875, 0.08,
   0.08125, 0.0825, 0.08375, 0.085, 0.08625, 0.0875, 0.08875, 0.09, 0.09125, 0.0925, 0.09375, 0.095, 0.09625, 0.0975, 0.09875, 0.1,
   0.10125, 0.1025, 0.10375, 0.1053148, 0.10625, 0.1075, 0.10875, 0.11, 0.11125, 0.1125, 0.11375, 0.115, 0.11625, 0.1175, 0.11875, 0.12,
   0.12125, 0.1225, 0.12375, 0.125, 0.12625, 0.1275, 0.12875, 0.13, 0.13125, 0.1325, 0.13375, 0.135, 0.13625, 0.1375, 0.13875, 0.14,
   0.14125, 0.1425, 0.14375, 0.145, 0.14625, 0.1475, 0.14875, 0.15 };
   Double_t Graph_fy3[121] = { 1, 0.9409143, 0.9066786, 0.8661934, 0.8188362, 0.7755905, 0.734244, 0.6960728, 0.6544889, 0.6169914, 0.5809158, 0.5462789, 0.5130776, 0.4814506, 0.451718, 0.4223175, 0.3943248,
   0.3683756, 0.3438959, 0.3199162, 0.2981341, 0.2769267, 0.2574067, 0.2389786, 0.2217268, 0.2053317, 0.1900728, 0.1760235, 0.1625002, 0.1500711, 0.1386587, 0.1277837, 0.1175735,
   0.1082548, 0.09968088, 0.09185621, 0.0841382, 0.07728298, 0.07105767, 0.06370522, 0.05893839, 0.05389015, 0.04956396, 0.0455081, 0.04169397, 0.03823033, 0.03500967, 0.03208651, 0.02934033,
   0.02677424, 0.02439737, 0.02228224, 0.02036921, 0.01855947, 0.01696363, 0.01540282, 0.01399376, 0.01271033, 0.01158208, 0.01052771, 0.009554385, 0.008679068, 0.007870923, 0.007153154, 0.006488409,
   0.005874942, 0.005385675, 0.004830086, 0.004362831, 0.003953296, 0.00357103, 0.003234336, 0.002924151, 0.002643885, 0.002389029, 0.002215327, 0.001971441, 0.001760548, 0.001590575, 0.001435792, 0.001296769,
   0.001180146, 0.001076407, 0.0009522437, 0.003374877, 0.0007777232, 0.0006978756, 0.0006527043, 0.0005694919, 0.0005369769, 0.0004632208, 0.000418661, 0.0003915968, 0.0003408835, 0.000308902, 0.0002933623, 0.0002512181,
   0.0002364085, 0.0002000496, 0.0001807861, 0.0001699858, 0.0001481684, 0.000138174, 0.0001196333, 0.0001053839, 0.0001051563, 9.485973e-05, 8.53182e-05, 7.44084e-05, 6.709412e-05, 6.267858e-05, 5.395375e-05, 4.559194e-05,
   4.43864e-05, 3.937759e-05, 3.587745e-05, 3.193655e-05, 3.028299e-05, 2.378907e-05, 2.331555e-05, 2.103766e-05 };
   TGraph *graph = new TGraph(121,Graph_fx3,Graph_fy3);
   graph->SetName("");
   graph->SetTitle("Expected CLs - Median");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Expected CLs - Median",121,0,0.165);
   Graph_Graph3->SetMinimum(1.89339e-05);
   Graph_Graph3->SetMaximum(1.099998);
   Graph_Graph3->SetDirectory(nullptr);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(-1);
   Graph_Graph3->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3);
   
   multigraph->Add(graph,"L");
   multigraph->Draw("");
   multigraph->GetXaxis()->SetLimits(-0.0075, 0.1575);
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(-1);
   multigraph->GetXaxis()->SetTitleOffset(1);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.05);
   multigraph->GetYaxis()->SetTitleFont(132);
   TLine *line = new TLine(0,0.1,0.15,0.1);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   Double_t CLs+b_observed_fx1008[121] = { 0, 0.00125, 0.0025, 0.00375, 0.005, 0.00625, 0.0075, 0.00875, 0.01, 0.01125, 0.0125, 0.01375, 0.015, 0.01625, 0.0175, 0.01875, 0.02,
   0.02125, 0.0225, 0.02375, 0.025, 0.02625, 0.0275, 0.02875, 0.03, 0.03125, 0.0325, 0.03375, 0.035, 0.03625, 0.0375, 0.03875, 0.04,
   0.04125, 0.0425, 0.04375, 0.045, 0.04625, 0.0475, 0.04875, 0.05, 0.05125, 0.0525, 0.05375, 0.055, 0.05625, 0.0575, 0.05875, 0.06,
   0.06125, 0.0625, 0.06375, 0.065, 0.06625, 0.0675, 0.06875, 0.07, 0.07125, 0.0725, 0.07375, 0.075, 0.07625, 0.0775, 0.07875, 0.08,
   0.08125, 0.0825, 0.08375, 0.085, 0.08625, 0.0875, 0.08875, 0.09, 0.09125, 0.0925, 0.09375, 0.095, 0.09625, 0.0975, 0.09875, 0.1,
   0.10125, 0.1025, 0.10375, 0.105, 0.10625, 0.1075, 0.10875, 0.11, 0.11125, 0.1125, 0.11375, 0.115, 0.11625, 0.1175, 0.11875, 0.12,
   0.12125, 0.1225, 0.12375, 0.125, 0.12625, 0.1275, 0.12875, 0.13, 0.13125, 0.1325, 0.13375, 0.135, 0.13625, 0.1375, 0.13875, 0.14,
   0.14125, 0.1425, 0.14375, 0.145, 0.14625, 0.1475, 0.14875, 0.15 };
   Double_t CLs+b_observed_fy1008[121] = { 0.5, 0.4750819, 0.4506784, 0.4341489, 0.4171016, 0.4020827, 0.3833069, 0.3670294, 0.3507876, 0.3349018, 0.3207606, 0.3057451, 0.2910918, 0.2771823, 0.2636978, 0.2506768, 0.2380925,
   0.2259611, 0.2142852, 0.2030254, 0.1920303, 0.1818045, 0.1718504, 0.1623288, 0.1532305, 0.1445296, 0.1362241, 0.128294, 0.1207812, 0.1135819, 0.1067366, 0.1003851, 0.09415926,
   0.08825457, 0.08275975, 0.07757664, 0.07273782, 0.06787778, 0.06366464, 0.0594976, 0.05560682, 0.05191523, 0.04845204, 0.0451952, 0.04213638, 0.03922655, 0.03638095, 0.0338157, 0.03140646,
   0.02914472, 0.02708912, 0.02510448, 0.02321667, 0.02146316, 0.01988597, 0.01826061, 0.01689182, 0.01558712, 0.01435425, 0.01325287, 0.01214947, 0.01117493, 0.0102867, 0.009439538, 0.008726065,
   0.007950295, 0.007306271, 0.006688032, 0.006139486, 0.005620545, 0.005143113, 0.004707077, 0.004308899, 0.003936727, 0.003597087, 0.00328349, 0.002998945, 0.002740101, 0.002498846, 0.002279814, 0.002081395,
   0.001907969, 0.001727747, 0.001576629, 0.00150369, 0.001306039, 0.001189866, 0.001082793, 0.000985953, 0.000895162, 0.0008140037, 0.0007400253, 0.0006738762, 0.0006141869, 0.0005552932, 0.000504539, 0.0004582979,
   0.0004162176, 0.0003778126, 0.0003429826, 0.0003113499, 0.0002889427, 0.0002655903, 0.0002322457, 0.0002105724, 0.0001909261, 0.0001730727, 0.0001568596, 0.0001443638, 0.0001289777, 0.0001180958, 0.000106004, 9.575434e-05,
   8.668518e-05, 7.848757e-05, 7.104758e-05, 6.431544e-05, 5.820685e-05, 5.266943e-05, 4.768598e-05, 4.316796e-05 };
   Double_t CLs+b_observed_fex1008[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t CLs+b_observed_fey1008[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(121,CLs+b_observed_fx1008,CLs+b_observed_fy1008,CLs+b_observed_fex1008,CLs+b_observed_fey1008);
   gre->SetName("CLs+b_observed");
   gre->SetTitle("Observed CLs+b");
   gre->SetFillStyle(1000);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_CLspLb_observed1008 = new TH1F("Graph_CLspLb_observed1008","Observed CLs+b",121,0,0.165);
   Graph_CLspLb_observed1008->SetMinimum(3.885116e-05);
   Graph_CLspLb_observed1008->SetMaximum(0.5499957);
   Graph_CLspLb_observed1008->SetDirectory(nullptr);
   Graph_CLspLb_observed1008->SetStats(0);
   Graph_CLspLb_observed1008->SetMarkerStyle(20);
   Graph_CLspLb_observed1008->GetXaxis()->SetNdivisions(505);
   Graph_CLspLb_observed1008->GetXaxis()->SetLabelFont(132);
   Graph_CLspLb_observed1008->GetXaxis()->SetLabelOffset(0.015);
   Graph_CLspLb_observed1008->GetXaxis()->SetLabelSize(0.05);
   Graph_CLspLb_observed1008->GetXaxis()->SetTitleSize(-1);
   Graph_CLspLb_observed1008->GetXaxis()->SetTitleOffset(1);
   Graph_CLspLb_observed1008->GetXaxis()->SetTitleFont(132);
   Graph_CLspLb_observed1008->GetYaxis()->SetLabelFont(132);
   Graph_CLspLb_observed1008->GetYaxis()->SetLabelSize(0.05);
   Graph_CLspLb_observed1008->GetYaxis()->SetTitleSize(0.05);
   Graph_CLspLb_observed1008->GetYaxis()->SetTitleFont(132);
   Graph_CLspLb_observed1008->GetZaxis()->SetLabelFont(132);
   Graph_CLspLb_observed1008->GetZaxis()->SetLabelSize(0.05);
   Graph_CLspLb_observed1008->GetZaxis()->SetTitleSize(0.05);
   Graph_CLspLb_observed1008->GetZaxis()->SetTitleOffset(1);
   Graph_CLspLb_observed1008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_CLs+b_observed1008);
   
   gre->Draw("pl");
   
   Double_t CLs_observed_fx1009[121] = { 0, 0.00125, 0.0025, 0.00375, 0.005, 0.00625, 0.0075, 0.00875, 0.01, 0.01125, 0.0125, 0.01375, 0.015, 0.01625, 0.0175, 0.01875, 0.02,
   0.02125, 0.0225, 0.02375, 0.025, 0.02625, 0.0275, 0.02875, 0.03, 0.03125, 0.0325, 0.03375, 0.035, 0.03625, 0.0375, 0.03875, 0.04,
   0.04125, 0.0425, 0.04375, 0.045, 0.04625, 0.0475, 0.04875, 0.05, 0.05125, 0.0525, 0.05375, 0.055, 0.05625, 0.0575, 0.05875, 0.06,
   0.06125, 0.0625, 0.06375, 0.065, 0.06625, 0.0675, 0.06875, 0.07, 0.07125, 0.0725, 0.07375, 0.075, 0.07625, 0.0775, 0.07875, 0.08,
   0.08125, 0.0825, 0.08375, 0.085, 0.08625, 0.0875, 0.08875, 0.09, 0.09125, 0.0925, 0.09375, 0.095, 0.09625, 0.0975, 0.09875, 0.1,
   0.10125, 0.1025, 0.10375, 0.1051111, 0.10625, 0.1075, 0.10875, 0.11, 0.11125, 0.1125, 0.11375, 0.115, 0.11625, 0.1175, 0.11875, 0.12,
   0.12125, 0.1225, 0.12375, 0.125, 0.12625, 0.1275, 0.12875, 0.13, 0.13125, 0.1325, 0.13375, 0.135, 0.13625, 0.1375, 0.13875, 0.14,
   0.14125, 0.1425, 0.14375, 0.145, 0.14625, 0.1475, 0.14875, 0.15 };
   Double_t CLs_observed_fy1009[121] = { 1, 0.9414358, 0.9062146, 0.8664488, 0.8212764, 0.7810443, 0.7413758, 0.7054246, 0.6673404, 0.632635, 0.6001634, 0.5682987, 0.5377069, 0.5087023, 0.4812151, 0.4543429, 0.4286768,
   0.404546, 0.381608, 0.3593099, 0.3383814, 0.3184364, 0.2995758, 0.2816406, 0.264658, 0.2484483, 0.2331383, 0.2187367, 0.2049737, 0.1920011, 0.1798221, 0.1683731, 0.157325,
   0.1469814, 0.1373752, 0.1284046, 0.119835, 0.1115862, 0.104298, 0.09657262, 0.09022053, 0.08395728, 0.07823613, 0.07284607, 0.06776786, 0.06299184, 0.05837661, 0.05419601, 0.05025855,
   0.04655702, 0.04316561, 0.03995648, 0.03693624, 0.03410975, 0.03157388, 0.02898793, 0.02676551, 0.02466628, 0.02271233, 0.02094325, 0.01920062, 0.01765113, 0.01623116, 0.01489547, 0.01374302,
   0.01253228, 0.01153296, 0.01053589, 0.009659835, 0.008842746, 0.008087047, 0.007400548, 0.006771167, 0.006185687, 0.005650638, 0.005181379, 0.004718618, 0.004301331, 0.003922844, 0.003578347, 0.003266173,
   0.002994898, 0.002719871, 0.002473003, 0.003374877, 0.002050168, 0.001866018, 0.001708164, 0.001547023, 0.001415157, 0.001277964, 0.00116241, 0.00106441, 0.0009645223, 0.0008736033, 0.0008002537, 0.0007213278,
   0.0006595095, 0.0005931317, 0.0005387913, 0.0004922875, 0.0004530974, 0.0004178149, 0.0003654577, 0.0003303876, 0.0003041147, 0.0002758013, 0.0002499741, 0.00022851, 0.0002046923, 0.0001881474, 0.0001680901, 0.0001506108,
   0.0001378797, 0.0001246222, 0.0001130318, 0.0001021933, 9.318012e-05, 8.280129e-05, 7.584717e-05, 6.870044e-05 };
   Double_t CLs_observed_fex1009[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   Double_t CLs_observed_fey1009[121] = { 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
   0, 0, 0, 0, 0, 0, 0, 0 };
   gre = new TGraphErrors(121,CLs_observed_fx1009,CLs_observed_fy1009,CLs_observed_fex1009,CLs_observed_fey1009);
   gre->SetName("CLs_observed");
   gre->SetTitle("Observed CLs");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_CLs_observed1009 = new TH1F("Graph_CLs_observed1009","",121,0,0.165);
   Graph_CLs_observed1009->SetMinimum(0);
   Graph_CLs_observed1009->SetMaximum(1);
   Graph_CLs_observed1009->SetDirectory(nullptr);
   Graph_CLs_observed1009->SetStats(0);
   Graph_CLs_observed1009->SetMarkerStyle(20);
   Graph_CLs_observed1009->GetXaxis()->SetTitle("S_fr");
   Graph_CLs_observed1009->GetXaxis()->SetRange(1,110);
   Graph_CLs_observed1009->GetXaxis()->SetNdivisions(505);
   Graph_CLs_observed1009->GetXaxis()->SetLabelFont(132);
   Graph_CLs_observed1009->GetXaxis()->SetLabelOffset(0.025);
   Graph_CLs_observed1009->GetXaxis()->SetLabelSize(0.06);
   Graph_CLs_observed1009->GetXaxis()->SetTitleSize(-1);
   Graph_CLs_observed1009->GetXaxis()->SetTitleOffset(1);
   Graph_CLs_observed1009->GetXaxis()->SetTitleFont(132);
   Graph_CLs_observed1009->GetYaxis()->SetLabelFont(132);
   Graph_CLs_observed1009->GetYaxis()->SetLabelOffset(0.01);
   Graph_CLs_observed1009->GetYaxis()->SetLabelSize(0.06);
   Graph_CLs_observed1009->GetYaxis()->SetTitleSize(0.05);
   Graph_CLs_observed1009->GetYaxis()->SetTitleOffset(0.01);
   Graph_CLs_observed1009->GetYaxis()->SetTitleFont(132);
   Graph_CLs_observed1009->GetZaxis()->SetLabelFont(132);
   Graph_CLs_observed1009->GetZaxis()->SetLabelSize(0.05);
   Graph_CLs_observed1009->GetZaxis()->SetTitleSize(0.05);
   Graph_CLs_observed1009->GetZaxis()->SetTitleOffset(1);
   Graph_CLs_observed1009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_CLs_observed1009);
   
   gre->Draw("pl");
   
   TLegend *leg = new TLegend(0.576,0.60875,0.876,0.90875,NULL,"brNDC");
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("CLs_observed","Observed CLs","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("CLs+b_observed","Observed CLs+b","PEL");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Expected CLs - Median","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Expected CLs #pm 1 #sigma","F");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("","Expected CLs #pm 2 #sigma","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TH1F *CLs_observed_copy__3 = new TH1F("CLs_observed_copy__3","",121,0,0.165);
   CLs_observed_copy__3->SetMinimum(6.183039e-05);
   CLs_observed_copy__3->SetMaximum(1.099993);
   CLs_observed_copy__3->SetDirectory(nullptr);
   CLs_observed_copy__3->SetStats(0);
   CLs_observed_copy__3->SetMarkerStyle(20);
   CLs_observed_copy__3->GetXaxis()->SetTitle("S_fr");
   CLs_observed_copy__3->GetXaxis()->SetNdivisions(505);
   CLs_observed_copy__3->GetXaxis()->SetLabelFont(132);
   CLs_observed_copy__3->GetXaxis()->SetLabelOffset(0.015);
   CLs_observed_copy__3->GetXaxis()->SetLabelSize(0.05);
   CLs_observed_copy__3->GetXaxis()->SetTitleSize(-1);
   CLs_observed_copy__3->GetXaxis()->SetTitleOffset(1);
   CLs_observed_copy__3->GetXaxis()->SetTitleFont(132);
   CLs_observed_copy__3->GetYaxis()->SetTitle("p value");
   CLs_observed_copy__3->GetYaxis()->SetLabelFont(132);
   CLs_observed_copy__3->GetYaxis()->SetLabelSize(0.05);
   CLs_observed_copy__3->GetYaxis()->SetTitleSize(0.05);
   CLs_observed_copy__3->GetYaxis()->SetTitleFont(132);
   CLs_observed_copy__3->GetZaxis()->SetLabelFont(132);
   CLs_observed_copy__3->GetZaxis()->SetLabelSize(0.05);
   CLs_observed_copy__3->GetZaxis()->SetTitleSize(0.05);
   CLs_observed_copy__3->GetZaxis()->SetTitleOffset(1);
   CLs_observed_copy__3->GetZaxis()->SetTitleFont(132);
   CLs_observed_copy__3->Draw("sameaxis");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/fit_chipi_x_neg.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_chipi_x_neg()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Nov 22 13:21:20 2024) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.105556,-1.444639,6.475926,10.60235);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1c2297f0__17 = new TH1D("frame_1c2297f0__17","A RooPlot",100,6.15,6.45);
   frame_1c2297f0__17->SetMinimum(0.001);
   frame_1c2297f0__17->SetMaximum(10);
   frame_1c2297f0__17->SetDirectory(nullptr);
   frame_1c2297f0__17->SetStats(0);
   frame_1c2297f0__17->SetMarkerStyle(20);
   frame_1c2297f0__17->GetXaxis()->SetNdivisions(-503);
   frame_1c2297f0__17->GetXaxis()->SetLabelFont(132);
   frame_1c2297f0__17->GetXaxis()->SetLabelOffset(0.025);
   frame_1c2297f0__17->GetXaxis()->SetLabelSize(0.06);
   frame_1c2297f0__17->GetXaxis()->SetTitleSize(-1);
   frame_1c2297f0__17->GetXaxis()->SetTitleOffset(1);
   frame_1c2297f0__17->GetXaxis()->SetTitleFont(132);
   frame_1c2297f0__17->GetYaxis()->SetNdivisions(-502);
   frame_1c2297f0__17->GetYaxis()->SetLabelFont(132);
   frame_1c2297f0__17->GetYaxis()->SetLabelOffset(0.01);
   frame_1c2297f0__17->GetYaxis()->SetLabelSize(0.06);
   frame_1c2297f0__17->GetYaxis()->SetTitleSize(0.05);
   frame_1c2297f0__17->GetYaxis()->SetTitleFont(132);
   frame_1c2297f0__17->GetZaxis()->SetLabelFont(132);
   frame_1c2297f0__17->GetZaxis()->SetLabelSize(0.05);
   frame_1c2297f0__17->GetZaxis()->SetTitleSize(0.05);
   frame_1c2297f0__17->GetZaxis()->SetTitleOffset(1);
   frame_1c2297f0__17->GetZaxis()->SetTitleFont(132);
   frame_1c2297f0__17->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx37[238] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.23875, 6.239375, 6.24, 6.240625, 6.24125, 6.241875,
   6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245313, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250312, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259063, 6.259375, 6.259688, 6.26, 6.260313, 6.260625,
   6.26125, 6.261875, 6.2625, 6.265, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063,
   6.269375, 6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063,
   6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063,
   6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.283125, 6.28375, 6.285, 6.285625, 6.28625,
   6.286875, 6.2875, 6.288125, 6.288438, 6.28875, 6.289062, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188,
   6.2925, 6.292813, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187,
   6.2975, 6.297813, 6.298125, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625,
   6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225,
   6.325, 6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395,
   6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy37[238] = { 0, 2.278388e-06, 2.461367e-06, 2.669176e-06, 2.906707e-06, 3.180151e-06, 3.497441e-06, 3.868887e-06, 4.3081e-06, 4.833372e-06, 5.469787e-06, 6.252549e-06, 7.232418e-06, 8.484931e-06, 1.012681e-05, 1.114859e-05, 1.234688e-05,
   1.376663e-05, 1.546856e-05, 1.753656e-05, 2.00899e-05, 2.160043e-05, 2.33044e-05, 2.523893e-05, 2.74512e-05, 3.000203e-05, 3.297093e-05, 3.646323e-05, 3.844804e-05, 4.062023e-05, 4.300548e-05, 4.56339e-05, 4.854088e-05,
   5.176818e-05, 5.536522e-05, 5.939074e-05, 6.391483e-05, 6.902156e-05, 7.182432e-05, 7.481234e-05, 8.128322e-05, 8.823312e-05, 9.568169e-05, 0.0001036593, 0.0001121977, 0.00012133, 0.0001310906, 0.0001362173, 0.0001415144,
   0.0001469861, 0.0001526371, 0.0001584717, 0.0001644944, 0.0001707095, 0.0001771214, 0.0001837342, 0.0001905519, 0.0001975786, 0.0002048179, 0.0002122734, 0.0002199482, 0.0002278454, 0.0002359676, 0.0002443171, 0.0002528958,
   0.0002617051, 0.000270746, 0.0002800188, 0.0002895235, 0.0002992592, 0.0003092247, 0.0003194177, 0.0003298354, 0.0003404742, 0.0003513297, 0.0003623964, 0.0003736683, 0.0003851382, 0.0003967981, 0.0004086388, 0.0004206504,
   0.000445141, 0.0004701688, 0.0004956166, 0.0005987021, 0.0006239456, 0.0006363577, 0.0006485963, 0.0006606355, 0.0006724494, 0.0006840117, 0.0006952962, 0.0007062769, 0.0007169279, 0.0007272234, 0.0007371384, 0.0007466481,
   0.0007557285, 0.0007643564, 0.0007725092, 0.0007801656, 0.0007873051, 0.0007939086, 0.0007999582, 0.0008054372, 0.0008103306, 0.0008146247, 0.0008183076, 0.0008213688, 0.0008237997, 0.0008255935, 0.0008267451, 0.0008272511,
   0.0008271102, 0.0008263227, 0.0008248909, 0.0008228188, 0.0008201124, 0.0008167792, 0.0008128288, 0.0008082721, 0.0008031218, 0.0007973924, 0.0007910994, 0.0007842601, 0.000776893, 0.0007690178, 0.0007606554, 0.0007518276,
   0.0007425573, 0.0007328681, 0.0007227842, 0.0007123308, 0.000701533, 0.0006904168, 0.000679008, 0.0006673329, 0.0006554177, 0.0006432885, 0.0006309711, 0.0006058745, 0.0005803284, 0.0005286447, 0.0005028563, 0.0004773135,
   0.0004521545, 0.0004275014, 0.0004034597, 0.0003916965, 0.0003801184, 0.0003687338, 0.0003575504, 0.000346575, 0.0003358133, 0.0003252703, 0.0003149501, 0.0003048559, 0.0002949903, 0.000285355, 0.0002759512, 0.0002667795,
   0.0002578396, 0.0002491309, 0.0002406522, 0.000232402, 0.0002243781, 0.0002165781, 0.0002089992, 0.0002016383, 0.000194492, 0.0001875568, 0.0001808288, 0.0001743041, 0.0001679784, 0.0001618477, 0.0001559074, 0.0001501534,
   0.000144581, 0.0001391859, 0.0001339636, 0.0001240194, 0.0001147133, 0.0001060107, 9.787813e-05, 9.02834e-05, 8.319576e-05, 7.658592e-05, 7.042611e-05, 6.469004e-05, 5.93529e-05, 5.439124e-05, 4.978294e-05, 4.550753e-05,
   4.163599e-05, 3.81878e-05, 3.510755e-05, 3.2348e-05, 2.986882e-05, 2.763543e-05, 2.561817e-05, 2.379149e-05, 2.062467e-05, 1.799166e-05, 1.578406e-05, 1.3919e-05, 1.233239e-05, 1.097416e-05, 9.804769e-06, 7.912454e-06,
   6.469001e-06, 5.349982e-06, 4.470049e-06, 3.204856e-06, 2.368168e-06, 1.794497e-06, 1.389058e-06, 1.095032e-06, 8.77013e-07, 7.121976e-07, 5.854684e-07, 4.865483e-07, 4.08293e-07, 3.456364e-07, 2.94922e-07, 2.534676e-07,
   2.192775e-07, 1.908464e-07, 1.670256e-07, 1.469285e-07, 1.29864e-07, 1.152879e-07, 1.027684e-07, 9.195979e-08, 8.258311e-08, 7.441192e-08, 6.726102e-08, 6.726102e-08, 0 };
   TGraph *graph = new TGraph(238,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx37,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy37);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",238,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->SetMaximum(0.0009099762);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]37);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx38[238] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.23875, 6.239375, 6.24, 6.240625, 6.24125, 6.241875,
   6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245313, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250312, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259063, 6.259375, 6.259688, 6.26, 6.260313, 6.260625,
   6.26125, 6.261875, 6.2625, 6.265, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063,
   6.269375, 6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063,
   6.274375, 6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063,
   6.279375, 6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.283125, 6.28375, 6.285, 6.285625, 6.28625,
   6.286875, 6.2875, 6.288125, 6.288438, 6.28875, 6.289062, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188,
   6.2925, 6.292813, 6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187,
   6.2975, 6.297813, 6.298125, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625,
   6.306875, 6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225,
   6.325, 6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395,
   6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy38[238] = { 0, 0.001515578, 0.001637296, 0.00177553, 0.001933535, 0.002115429, 0.00232649, 0.002573575, 0.002865738, 0.003215148, 0.00363849, 0.004159181, 0.004810988, 0.005644157, 0.006736332, 0.007416018, 0.008213115,
   0.00915753, 0.01028965, 0.01166528, 0.01336376, 0.01436856, 0.01550204, 0.01678888, 0.01826047, 0.01995728, 0.02193219, 0.02425526, 0.02557555, 0.02702049, 0.02860715, 0.03035557, 0.03228928,
   0.03443607, 0.03682882, 0.03950658, 0.042516, 0.04591298, 0.04777737, 0.049765, 0.05406941, 0.05869247, 0.06364724, 0.06895392, 0.07463365, 0.08070846, 0.08720114, 0.09061146, 0.09413504,
   0.09777485, 0.1015339, 0.105415, 0.1094213, 0.1135556, 0.1178207, 0.1222195, 0.1267547, 0.1314288, 0.1362444, 0.1412038, 0.1463091, 0.1515623, 0.1569651, 0.1625192, 0.1682257,
   0.1740856, 0.1800996, 0.1862679, 0.1925904, 0.1990666, 0.2056956, 0.2124759, 0.2194058, 0.2264827, 0.2337037, 0.2410653, 0.2485633, 0.2561931, 0.2639492, 0.2718256, 0.2798157,
   0.2961068, 0.3127552, 0.3296831, 0.3982553, 0.4150472, 0.4233037, 0.4314448, 0.4394533, 0.4473118, 0.455003, 0.4625095, 0.4698138, 0.4768988, 0.4837474, 0.4903428, 0.4966686,
   0.5027089, 0.5084481, 0.5138714, 0.5189644, 0.5237136, 0.5281062, 0.5321304, 0.535775, 0.5390301, 0.5418865, 0.5443363, 0.5463726, 0.5479897, 0.5491829, 0.549949, 0.5502856,
   0.5501918, 0.549668, 0.5487155, 0.5473372, 0.5455369, 0.5433197, 0.5406918, 0.5376607, 0.5342348, 0.5304236, 0.5262375, 0.521688, 0.5167875, 0.5115489, 0.5059862, 0.500114,
   0.4939474, 0.4875022, 0.4807944, 0.4738408, 0.4666582, 0.4592637, 0.4516746, 0.4439084, 0.4359824, 0.427914, 0.4197205, 0.4030263, 0.3860331, 0.3516532, 0.3344989, 0.3175078,
   0.3007721, 0.2843729, 0.2683804, 0.2605556, 0.2528539, 0.2452809, 0.2378417, 0.2305409, 0.2233823, 0.2163691, 0.2095041, 0.2027894, 0.1962268, 0.1898175, 0.1835621, 0.1774611,
   0.1715143, 0.1657213, 0.1600813, 0.1545933, 0.1492558, 0.1440672, 0.1390258, 0.1341293, 0.1293757, 0.1247624, 0.1202869, 0.1159467, 0.1117389, 0.1076607, 0.1037093, 0.09988168,
   0.09617496, 0.09258614, 0.08911226, 0.08249745, 0.07630705, 0.07051808, 0.06510831, 0.06005631, 0.05534163, 0.05094478, 0.04684729, 0.04303167, 0.03948141, 0.03618093, 0.0331155, 0.03027151,
   0.02769616, 0.02540244, 0.02335346, 0.02151782, 0.01986867, 0.01838302, 0.01704115, 0.01582604, 0.01371948, 0.01196801, 0.01049952, 0.009258884, 0.008203477, 0.007299988, 0.00652211, 0.005263346,
   0.004303164, 0.003558796, 0.002973467, 0.002131863, 0.0015753, 0.001193695, 0.0009239982, 0.0007284126, 0.0005833871, 0.0004737522, 0.0003894523, 0.0003236508, 0.0002715956, 0.0002299166, 0.0001961814, 0.0001686061,
   0.0001458629, 0.0001269506, 0.000111105, 9.77365e-05, 8.638521e-05, 7.668926e-05, 6.836133e-05, 6.117144e-05, 5.49341e-05, 4.949864e-05, 4.474188e-05, 4.474188e-05, 0 };
   graph = new TGraph(238,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx38,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy38);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",238,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->SetMaximum(0.6053141);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB38->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]38);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx39[124] = { 6.149995, 6.15, 6.1525, 6.155, 6.1575, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185, 6.1875,
   6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225, 6.2275,
   6.23, 6.2325, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.2475, 6.25, 6.2525, 6.255, 6.2575, 6.26, 6.2625, 6.265, 6.2675,
   6.27, 6.2725, 6.275, 6.2775, 6.28, 6.2825, 6.285, 6.2875, 6.29, 6.2925, 6.295, 6.2975, 6.3, 6.3025, 6.305, 6.3075,
   6.31, 6.3125, 6.315, 6.3175, 6.32, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345, 6.3475,
   6.35, 6.3525, 6.355, 6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385, 6.3875,
   6.39, 6.3925, 6.395, 6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.4125, 6.415, 6.4175, 6.42, 6.4225, 6.425, 6.4275,
   6.43, 6.4325, 6.435, 6.4375, 6.44, 6.4425, 6.445, 6.4475, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy39[124] = { 0, 7.265833e-06, 8.929252e-06, 1.05637e-05, 1.216917e-05, 1.374566e-05, 1.529319e-05, 1.681173e-05, 1.830131e-05, 1.976191e-05, 2.119353e-05, 2.259618e-05, 2.396986e-05, 2.531456e-05, 2.663029e-05, 2.791705e-05, 2.917483e-05,
   3.040364e-05, 3.160347e-05, 3.277433e-05, 3.391621e-05, 3.502912e-05, 3.611306e-05, 3.716802e-05, 3.819401e-05, 3.919102e-05, 4.015906e-05, 4.109813e-05, 4.200822e-05, 4.288934e-05, 4.374148e-05, 4.456465e-05, 4.535884e-05,
   4.612406e-05, 4.686031e-05, 4.756758e-05, 4.824588e-05, 4.889521e-05, 4.951556e-05, 5.010693e-05, 5.066933e-05, 5.120276e-05, 5.170722e-05, 5.21827e-05, 5.26292e-05, 5.304673e-05, 5.343529e-05, 5.379487e-05, 5.412548e-05,
   5.442712e-05, 5.469978e-05, 5.494346e-05, 5.515818e-05, 5.534392e-05, 5.550068e-05, 5.562847e-05, 5.572729e-05, 5.579713e-05, 5.5838e-05, 5.584989e-05, 5.583281e-05, 5.578676e-05, 5.571173e-05, 5.560772e-05, 5.547475e-05,
   5.53128e-05, 5.512187e-05, 5.490197e-05, 5.46531e-05, 5.437525e-05, 5.406843e-05, 5.373263e-05, 5.336786e-05, 5.297412e-05, 5.25514e-05, 5.209971e-05, 5.161904e-05, 5.11094e-05, 5.057079e-05, 5.00032e-05, 4.940664e-05,
   4.87811e-05, 4.812659e-05, 4.74431e-05, 4.673064e-05, 4.598921e-05, 4.52188e-05, 4.441942e-05, 4.359107e-05, 4.273374e-05, 4.184743e-05, 4.093215e-05, 3.99879e-05, 3.901468e-05, 3.801247e-05, 3.69813e-05, 3.592115e-05,
   3.483203e-05, 3.371393e-05, 3.256686e-05, 3.139082e-05, 3.01858e-05, 2.89518e-05, 2.768884e-05, 2.639689e-05, 2.507598e-05, 2.372609e-05, 2.234722e-05, 2.093939e-05, 1.950257e-05, 1.803679e-05, 1.654203e-05, 1.501829e-05,
   1.346558e-05, 1.18839e-05, 1.027324e-05, 8.633612e-06, 6.965007e-06, 5.267427e-06, 3.540874e-06, 1.785346e-06, 8.446496e-10, 8.446496e-10, 0 };
   graph = new TGraph(124,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx39,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy39);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",124,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->SetMaximum(6.143488e-05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]39);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fx40[66] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.245, 6.25, 6.255, 6.26, 6.265, 6.27, 6.275, 6.28, 6.285, 6.29, 6.295, 6.3,
   6.305, 6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38,
   6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455,
   6.455005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fy40[66] = { 0, 0.6833724, 0.6833724, 0.6751877, 0.6670099, 0.658839, 0.650675, 0.642518, 0.6343679, 0.6262247, 0.6180885, 0.6099591, 0.6018367, 0.5937212, 0.5856127, 0.577511, 0.5694163,
   0.5613285, 0.5532477, 0.5451737, 0.5371067, 0.5290466, 0.5209935, 0.5129472, 0.5049079, 0.4968755, 0.4888501, 0.4808315, 0.4728199, 0.4648152, 0.4568174, 0.4488266, 0.4408427,
   0.4328657, 0.4248956, 0.4169325, 0.4089762, 0.401027, 0.3930846, 0.3851491, 0.3772206, 0.369299, 0.3613843, 0.3534766, 0.3455758, 0.3376819, 0.3297949, 0.3219148, 0.3140417,
   0.3061755, 0.2983162, 0.2904639, 0.2826184, 0.2747799, 0.2669483, 0.2591237, 0.251306, 0.2434951, 0.2356913, 0.2278943, 0.2201043, 0.2123212, 0.204545, 0.204545, 0.204545,
   0 };
   graph = new TGraph(66,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fx40,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fy40);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",100,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->SetMaximum(0.7517096);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]40);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx41[99] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.24, 6.2425, 6.245, 6.2475, 6.25, 6.25125, 6.2525, 6.25375, 6.255, 6.25625, 6.2575, 6.25875, 6.26,
   6.2625, 6.265, 6.26625, 6.2675, 6.26875, 6.27, 6.27125, 6.2725, 6.273125, 6.27375, 6.274375, 6.275, 6.275625, 6.27625, 6.2775, 6.27875,
   6.28, 6.28125, 6.2825, 6.285, 6.2875, 6.28875, 6.29, 6.29125, 6.2925, 6.29375, 6.295, 6.29625, 6.2975, 6.29875, 6.3, 6.3025,
   6.305, 6.3075, 6.31, 6.315, 6.32, 6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375,
   6.38, 6.385, 6.39, 6.395, 6.4, 6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45,
   6.455, 6.455005 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy41[99] = { 0, 0.6848975, 0.6848975, 0.676838, 0.6688018, 0.6607922, 0.6528134, 0.6448706, 0.6369706, 0.6291227, 0.6213388, 0.6136359, 0.6060372, 0.5985766, 0.5913045, 0.5842986, 0.5776847,
   0.5716782, 0.5666776, 0.5635092, 0.5642167, 0.5676132, 0.5750787, 0.5888128, 0.6083769, 0.6207192, 0.6350191, 0.6514593, 0.6702005, 0.6913595, 0.7149841, 0.741025, 0.7693069,
   0.831123, 0.8957833, 0.9270159, 0.9561208, 0.98199, 1.003548, 1.01983, 1.030049, 1.032706, 1.033666, 1.032907, 1.030427, 1.026242, 1.020388, 1.003909, 0.9816243,
   0.9543925, 0.9232271, 0.8892237, 0.8170527, 0.7456716, 0.712106, 0.6805913, 0.6513967, 0.6246491, 0.6003597, 0.5784526, 0.5587927, 0.5412091, 0.5255153, 0.5115226, 0.4879304,
   0.4691566, 0.4543759, 0.4433616, 0.4275027, 0.4155625, 0.4053903, 0.3961155, 0.3873363, 0.3788494, 0.3705445, 0.3623585, 0.3542535, 0.346206, 0.3382007, 0.3302276, 0.3222799,
   0.3143527, 0.3064427, 0.2985475, 0.2906653, 0.2827947, 0.2749348, 0.2670847, 0.2592439, 0.251412, 0.2435885, 0.2357732, 0.2279658, 0.2201662, 0.2123743, 0.2045898, 0.2045898,
   0.2045898, 0 };
   graph = new TGraph(99,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx41,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy41);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",100,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->SetMaximum(1.137033);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmx_pvjb_rdoRaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmx_pvjb_rd|aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]41);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fx3009[60] = { 6.1525, 6.1575, 6.1625, 6.1675, 6.1725, 6.1775, 6.1825, 6.1875, 6.1925, 6.1975, 6.2025, 6.2075, 6.2125, 6.2175, 6.2225, 6.2275, 6.2325,
   6.2375, 6.2425, 6.2475, 6.2525, 6.2575, 6.2625, 6.2675, 6.2725, 6.2775, 6.2825, 6.2875, 6.2925, 6.2975, 6.3025, 6.3075, 6.3125,
   6.3175, 6.3225, 6.3275, 6.3325, 6.3375, 6.3425, 6.3475, 6.3525, 6.3575, 6.3625, 6.3675, 6.3725, 6.3775, 6.3825, 6.3875, 6.3925,
   6.3975, 6.4025, 6.4075, 6.4125, 6.4175, 6.4225, 6.4275, 6.4325, 6.4375, 6.4425, 6.4475 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fy3009[60] = { 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
   0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, 1,
   0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0,
   0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_felx3009[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fely3009[60] = { 0, 0.8272462, 0.8272462, 0.8272462, 0.8272462, 0, 0.8272462, 0, 0, 0, 0, 0, 0, 0, 0.8272462, 0, 0,
   0, 0, 0.8272462, 0, 1.291815, 0.8272462, 1.291815, 1.291815, 0.8272462, 0, 0, 0.8272462, 0, 0.8272462, 0.8272462, 0.8272462,
   0, 0.8272462, 0, 0, 0, 0, 0, 0, 0.8272462, 0, 0.8272462, 0, 0.8272462, 0, 0, 0,
   0, 0, 0, 0.8272462, 0, 0.8272462, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehx3009[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehy3009[60] = { 1.147874, 2.299527, 2.299527, 2.299527, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874,
   1.147874, 1.147874, 2.299527, 1.147874, 2.63786, 2.299527, 2.63786, 2.63786, 2.299527, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 2.299527, 2.299527,
   1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874,
   1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fx3009,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fy3009,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_felx3009,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehx3009,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fely3009,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehy3009);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]");
   grae->SetTitle("Histogram of ds_1000_plot__fmbcx_pvj_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009","Histogram of ds_1000_plot__fmbcx_pvj_rd",100,6.12,6.48);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->SetMaximum(5.101646);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]3009);
   
   grae->Draw("zp");
   
   TH1D *frame_1c2297f0__18 = new TH1D("frame_1c2297f0__18","A RooPlot",100,6.15,6.45);
   frame_1c2297f0__18->SetMinimum(0.001);
   frame_1c2297f0__18->SetMaximum(10);
   frame_1c2297f0__18->SetDirectory(nullptr);
   frame_1c2297f0__18->SetStats(0);
   frame_1c2297f0__18->SetMarkerStyle(20);
   frame_1c2297f0__18->GetXaxis()->SetNdivisions(-503);
   frame_1c2297f0__18->GetXaxis()->SetLabelFont(132);
   frame_1c2297f0__18->GetXaxis()->SetLabelOffset(0.025);
   frame_1c2297f0__18->GetXaxis()->SetLabelSize(0.06);
   frame_1c2297f0__18->GetXaxis()->SetTitleSize(-1);
   frame_1c2297f0__18->GetXaxis()->SetTitleOffset(1);
   frame_1c2297f0__18->GetXaxis()->SetTitleFont(132);
   frame_1c2297f0__18->GetYaxis()->SetNdivisions(-502);
   frame_1c2297f0__18->GetYaxis()->SetLabelFont(132);
   frame_1c2297f0__18->GetYaxis()->SetLabelOffset(0.01);
   frame_1c2297f0__18->GetYaxis()->SetLabelSize(0.06);
   frame_1c2297f0__18->GetYaxis()->SetTitleSize(0.05);
   frame_1c2297f0__18->GetYaxis()->SetTitleFont(132);
   frame_1c2297f0__18->GetZaxis()->SetLabelFont(132);
   frame_1c2297f0__18->GetZaxis()->SetLabelSize(0.05);
   frame_1c2297f0__18->GetZaxis()->SetTitleSize(0.05);
   frame_1c2297f0__18->GetZaxis()->SetTitleOffset(1);
   frame_1c2297f0__18->GetZaxis()->SetTitleFont(132);
   frame_1c2297f0__18->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/fit_chipi_y_neg.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_chipi_y_neg()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Nov 22 13:21:47 2024) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.842593,-1.444639,3.904321,10.60235);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1a9eda60__19 = new TH1D("frame_1a9eda60__19","A RooPlot",100,3.85,3.9);
   frame_1a9eda60__19->SetMinimum(0.001);
   frame_1a9eda60__19->SetMaximum(10);
   frame_1a9eda60__19->SetDirectory(nullptr);
   frame_1a9eda60__19->SetStats(0);
   frame_1a9eda60__19->SetMarkerStyle(20);
   frame_1a9eda60__19->GetXaxis()->SetNdivisions(-505);
   frame_1a9eda60__19->GetXaxis()->SetLabelFont(132);
   frame_1a9eda60__19->GetXaxis()->SetLabelOffset(0.025);
   frame_1a9eda60__19->GetXaxis()->SetLabelSize(0.06);
   frame_1a9eda60__19->GetXaxis()->SetTitleSize(-1);
   frame_1a9eda60__19->GetXaxis()->SetTitleOffset(1);
   frame_1a9eda60__19->GetXaxis()->SetTitleFont(132);
   frame_1a9eda60__19->GetYaxis()->SetNdivisions(-502);
   frame_1a9eda60__19->GetYaxis()->SetLabelFont(132);
   frame_1a9eda60__19->GetYaxis()->SetLabelOffset(0.01);
   frame_1a9eda60__19->GetYaxis()->SetLabelSize(0.06);
   frame_1a9eda60__19->GetYaxis()->SetTitleSize(0.05);
   frame_1a9eda60__19->GetYaxis()->SetTitleFont(132);
   frame_1a9eda60__19->GetZaxis()->SetLabelFont(132);
   frame_1a9eda60__19->GetZaxis()->SetLabelSize(0.05);
   frame_1a9eda60__19->GetZaxis()->SetTitleSize(0.05);
   frame_1a9eda60__19->GetZaxis()->SetTitleOffset(1);
   frame_1a9eda60__19->GetZaxis()->SetTitleFont(132);
   frame_1a9eda60__19->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx42[232] = { 3.849999, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.8595, 3.86, 3.8605, 3.861, 3.8615, 3.86175,
   3.862, 3.86225, 3.8625, 3.86275, 3.863, 3.86325, 3.8635, 3.86375, 3.863875, 3.864, 3.864125, 3.86425, 3.864375, 3.8645, 3.864625, 3.86475,
   3.864875, 3.865, 3.865125, 3.86525, 3.865375, 3.8655, 3.865625, 3.86575, 3.865875, 3.866, 3.866125, 3.86625, 3.866375, 3.8665, 3.866625, 3.86675,
   3.866875, 3.867, 3.867125, 3.867188, 3.86725, 3.867312, 3.867375, 3.867437, 3.8675, 3.867563, 3.867625, 3.867687, 3.86775, 3.867812, 3.867875, 3.867938,
   3.868, 3.868062, 3.868125, 3.868187, 3.86825, 3.868313, 3.868375, 3.8685, 3.868625, 3.86875, 3.869, 3.86925, 3.869375, 3.8695, 3.869625, 3.86975,
   3.869813, 3.869875, 3.869938, 3.87, 3.870062, 3.870125, 3.870188, 3.87025, 3.870312, 3.870375, 3.870437, 3.8705, 3.870563, 3.870625, 3.870687, 3.87075,
   3.870812, 3.870875, 3.870938, 3.871, 3.871062, 3.871125, 3.871188, 3.87125, 3.871313, 3.871375, 3.871437, 3.8715, 3.871563, 3.871625, 3.871688, 3.87175,
   3.871812, 3.871875, 3.871938, 3.872, 3.872063, 3.872125, 3.872187, 3.87225, 3.872313, 3.872375, 3.872438, 3.8725, 3.872562, 3.872625, 3.872688, 3.87275,
   3.872813, 3.872875, 3.872937, 3.873, 3.873063, 3.873125, 3.873188, 3.87325, 3.873312, 3.873375, 3.873438, 3.8735, 3.873563, 3.873625, 3.87375, 3.873875,
   3.874, 3.87425, 3.8745, 3.874625, 3.874688, 3.87475, 3.874812, 3.874875, 3.874938, 3.875, 3.875062, 3.875125, 3.875188, 3.87525, 3.875312, 3.875375,
   3.875437, 3.8755, 3.875563, 3.875625, 3.875687, 3.87575, 3.875812, 3.875875, 3.875938, 3.876, 3.876125, 3.87625, 3.876375, 3.8765, 3.876625, 3.87675,
   3.876875, 3.877, 3.877125, 3.87725, 3.877375, 3.8775, 3.877625, 3.87775, 3.877875, 3.878, 3.878125, 3.87825, 3.878375, 3.8785, 3.878625, 3.87875,
   3.878875, 3.879, 3.879125, 3.87925, 3.879375, 3.8795, 3.879625, 3.87975, 3.88, 3.88025, 3.8805, 3.88075, 3.881, 3.88125, 3.8815, 3.88175,
   3.882, 3.8825, 3.883, 3.8835, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893, 3.894, 3.895,
   3.896, 3.897, 3.898, 3.899, 3.9, 3.9, 3.900001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy42[232] = { 0, 3.526913e-06, 3.91658e-06, 4.370718e-06, 4.903906e-06, 5.535004e-06, 6.288749e-06, 7.198164e-06, 8.308525e-06, 9.68499e-06, 1.142983e-05, 1.249196e-05, 1.372487e-05, 1.518025e-05, 1.693336e-05, 1.909377e-05, 2.037375e-05,
   2.181947e-05, 2.346109e-05, 2.533403e-05, 2.74797e-05, 2.994603e-05, 3.278811e-05, 3.606861e-05, 3.985824e-05, 4.196831e-05, 4.42359e-05, 4.667219e-05, 4.928883e-05, 5.209801e-05, 5.511238e-05, 5.834508e-05, 6.180971e-05,
   6.552027e-05, 6.94912e-05, 7.37373e-05, 7.827374e-05, 8.3116e-05, 8.827986e-05, 9.37814e-05, 9.963693e-05, 0.000105863, 0.0001124765, 0.0001194943, 0.0001269339, 0.0001348128, 0.0001431491, 0.0001519612, 0.000161268,
   0.0001710896, 0.0001814464, 0.0001923606, 0.0001980339, 0.0002038555, 0.0002098287, 0.0002159568, 0.0002222435, 0.0002286925, 0.0002353077, 0.0002420935, 0.0002490544, 0.000256195, 0.0002635207, 0.0002710368, 0.0002787493,
   0.0002866645, 0.0002947894, 0.0003031313, 0.0003116984, 0.0003204993, 0.0003295435, 0.0003388413, 0.0003580782, 0.0003776779, 0.00039753, 0.0004376852, 0.0004778801, 0.0004977651, 0.0005173799, 0.000536625, 0.0005553991,
   0.0005645776, 0.0005736, 0.0005824538, 0.0005911261, 0.0005996045, 0.0006078764, 0.0006159298, 0.0006237524, 0.0006313325, 0.0006386583, 0.0006457187, 0.0006525026, 0.0006589994, 0.0006651987, 0.0006710906, 0.0006766658,
   0.000681915, 0.0006868299, 0.0006914024, 0.0006956249, 0.0006994904, 0.0007029926, 0.0007061255, 0.000708884, 0.0007112634, 0.0007132598, 0.0007148696, 0.0007160903, 0.0007169197, 0.0007173565, 0.0007173999, 0.0007170498,
   0.0007163069, 0.0007151723, 0.0007136481, 0.0007117367, 0.0007094414, 0.0007067661, 0.0007037153, 0.0007002941, 0.0006965082, 0.0006923638, 0.0006878679, 0.0006830278, 0.0006778516, 0.0006723475, 0.0006665246, 0.0006603923,
   0.0006539603, 0.0006472388, 0.0006402384, 0.0006329701, 0.0006254451, 0.000617675, 0.0006096715, 0.0006014467, 0.0005930127, 0.0005843821, 0.0005755673, 0.0005665809, 0.0005574357, 0.0005481445, 0.0005291747, 0.0005097736,
   0.0004900417, 0.0004499781, 0.0004097368, 0.0003898566, 0.0003801616, 0.0003706449, 0.0003613039, 0.0003521364, 0.0003431401, 0.0003343129, 0.000325653, 0.0003171584, 0.0003088273, 0.000300658, 0.0002926488, 0.000284798,
   0.0002771042, 0.0002695658, 0.0002621812, 0.000254949, 0.0002478676, 0.0002409357, 0.0002341517, 0.0002275142, 0.0002210218, 0.0002146728, 0.0002023996, 0.0001906824, 0.0001795089, 0.0001688662, 0.0001587412, 0.0001491203,
   0.0001399896, 0.0001313346, 0.0001231405, 0.0001153924, 0.0001080748, 0.000101172, 9.466845e-05, 8.854807e-05, 8.279493e-05, 7.739304e-05, 7.232651e-05, 6.757953e-05, 6.313648e-05, 5.898196e-05, 5.510087e-05, 5.147841e-05,
   4.810016e-05, 4.49521e-05, 4.202064e-05, 3.929267e-05, 3.675553e-05, 3.439711e-05, 3.220577e-05, 3.017044e-05, 2.652606e-05, 2.338585e-05, 2.068005e-05, 1.834696e-05, 1.633249e-05, 1.458961e-05, 1.307775e-05, 1.176215e-05,
   1.061322e-05, 8.719051e-06, 7.238742e-06, 6.062333e-06, 5.112937e-06, 3.694841e-06, 2.711025e-06, 2.011837e-06, 1.507213e-06, 1.138865e-06, 8.674154e-07, 6.656377e-07, 5.144316e-07, 4.002535e-07, 3.134096e-07, 2.469003e-07,
   1.956301e-07, 1.558607e-07, 1.248286e-07, 1.004767e-07, 8.126329e-08, 8.126329e-08, 0 };
   TGraph *graph = new TGraph(232,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx42,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy42);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",232,3.844999,3.905001);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->SetMaximum(0.0007891399);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_SS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*((RDX_CB2)_plus_(RDX_GA))_SS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]42);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx43[106] = { 3.849999, 3.85, 3.8505, 3.851, 3.8515, 3.852, 3.8525, 3.853, 3.8535, 3.854, 3.8545, 3.855, 3.8555, 3.856, 3.8565, 3.857, 3.8575,
   3.858, 3.8585, 3.859, 3.8595, 3.86, 3.8605, 3.861, 3.8615, 3.862, 3.8625, 3.863, 3.8635, 3.864, 3.8645, 3.865, 3.8655,
   3.866, 3.8665, 3.867, 3.8675, 3.868, 3.8685, 3.869, 3.8695, 3.87, 3.8705, 3.871, 3.8715, 3.872, 3.8725, 3.873, 3.8735,
   3.874, 3.8745, 3.875, 3.8755, 3.876, 3.8765, 3.877, 3.8775, 3.878, 3.8785, 3.879, 3.8795, 3.88, 3.8805, 3.881, 3.8815,
   3.882, 3.8825, 3.883, 3.8835, 3.884, 3.8845, 3.885, 3.8855, 3.886, 3.8865, 3.887, 3.8875, 3.888, 3.8885, 3.889, 3.8895,
   3.89, 3.8905, 3.891, 3.8915, 3.892, 3.8925, 3.893, 3.8935, 3.894, 3.8945, 3.895, 3.8955, 3.896, 3.8965, 3.897, 3.8975,
   3.898, 3.8985, 3.899, 3.89925, 3.8995, 3.89975, 3.9, 3.9, 3.900001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy43[106] = { 0, 0.2513448, 0.2501688, 0.2490153, 0.2478846, 0.2467767, 0.2456919, 0.2446303, 0.243592, 0.2425772, 0.2415861, 0.2406189, 0.2396757, 0.2387567, 0.237862, 0.2369918, 0.2361464,
   0.2353258, 0.2345302, 0.2337598, 0.2330148, 0.2322953, 0.2316015, 0.2309335, 0.2302916, 0.2296759, 0.2290866, 0.2285238, 0.2279877, 0.2274786, 0.2269965, 0.2265416, 0.2261141,
   0.2257142, 0.2253421, 0.2249978, 0.2246817, 0.2243939, 0.2241344, 0.2239036, 0.2237016, 0.2235286, 0.2233847, 0.2232701, 0.223185, 0.2231296, 0.223104, 0.2231085, 0.2231431,
   0.2232081, 0.2233037, 0.22343, 0.2235872, 0.2237755, 0.223995, 0.2242461, 0.2245287, 0.2248431, 0.2251895, 0.2255681, 0.225979, 0.2264225, 0.2268986, 0.2274077, 0.2279498,
   0.2285251, 0.2291339, 0.2297763, 0.2304525, 0.2311627, 0.2319071, 0.2326857, 0.233499, 0.2343469, 0.2352297, 0.2361477, 0.2371009, 0.2380895, 0.2391138, 0.2401739, 0.24127,
   0.2424024, 0.2435711, 0.2447764, 0.2460184, 0.2472974, 0.2486135, 0.249967, 0.251358, 0.2527866, 0.2542532, 0.2557578, 0.2573007, 0.2588821, 0.2605021, 0.262161, 0.2638589,
   0.265596, 0.2673725, 0.2691887, 0.2701117, 0.2710446, 0.2719876, 0.2729405, 0.2729405, 0 };
   graph = new TGraph(106,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx43,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy43);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",106,3.844999,3.905001);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->SetMaximum(0.3002346);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPoPRDBX_CB2cP_plus_oPRDBX_GAcPcPmUoPx_pspol2cP_SB_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB43->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[((RDBX_CB2)_plus_(RDBX_GA))*(x_pspol2)_SB_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]43);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx44[232] = { 3.849999, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.8595, 3.86, 3.8605, 3.861, 3.8615, 3.86175,
   3.862, 3.86225, 3.8625, 3.86275, 3.863, 3.86325, 3.8635, 3.86375, 3.863875, 3.864, 3.864125, 3.86425, 3.864375, 3.8645, 3.864625, 3.86475,
   3.864875, 3.865, 3.865125, 3.86525, 3.865375, 3.8655, 3.865625, 3.86575, 3.865875, 3.866, 3.866125, 3.86625, 3.866375, 3.8665, 3.866625, 3.86675,
   3.866875, 3.867, 3.867125, 3.867188, 3.86725, 3.867312, 3.867375, 3.867437, 3.8675, 3.867563, 3.867625, 3.867687, 3.86775, 3.867812, 3.867875, 3.867938,
   3.868, 3.868062, 3.868125, 3.868187, 3.86825, 3.868313, 3.868375, 3.8685, 3.868625, 3.86875, 3.869, 3.86925, 3.869375, 3.8695, 3.869625, 3.86975,
   3.869813, 3.869875, 3.869938, 3.87, 3.870062, 3.870125, 3.870188, 3.87025, 3.870312, 3.870375, 3.870437, 3.8705, 3.870563, 3.870625, 3.870687, 3.87075,
   3.870812, 3.870875, 3.870938, 3.871, 3.871062, 3.871125, 3.871188, 3.87125, 3.871313, 3.871375, 3.871437, 3.8715, 3.871563, 3.871625, 3.871688, 3.87175,
   3.871812, 3.871875, 3.871938, 3.872, 3.872063, 3.872125, 3.872187, 3.87225, 3.872313, 3.872375, 3.872438, 3.8725, 3.872562, 3.872625, 3.872688, 3.87275,
   3.872813, 3.872875, 3.872937, 3.873, 3.873063, 3.873125, 3.873188, 3.87325, 3.873312, 3.873375, 3.873438, 3.8735, 3.873563, 3.873625, 3.87375, 3.873875,
   3.874, 3.87425, 3.8745, 3.874625, 3.874688, 3.87475, 3.874812, 3.874875, 3.874938, 3.875, 3.875062, 3.875125, 3.875188, 3.87525, 3.875312, 3.875375,
   3.875437, 3.8755, 3.875563, 3.875625, 3.875687, 3.87575, 3.875812, 3.875875, 3.875938, 3.876, 3.876125, 3.87625, 3.876375, 3.8765, 3.876625, 3.87675,
   3.876875, 3.877, 3.877125, 3.87725, 3.877375, 3.8775, 3.877625, 3.87775, 3.877875, 3.878, 3.878125, 3.87825, 3.878375, 3.8785, 3.878625, 3.87875,
   3.878875, 3.879, 3.879125, 3.87925, 3.879375, 3.8795, 3.879625, 3.87975, 3.88, 3.88025, 3.8805, 3.88075, 3.881, 3.88125, 3.8815, 3.88175,
   3.882, 3.8825, 3.883, 3.8835, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893, 3.894, 3.895,
   3.896, 3.897, 3.898, 3.899, 3.9, 3.9, 3.900001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy44[232] = { 0, 5.323601e-07, 5.911771e-07, 6.597257e-07, 7.402063e-07, 8.354657e-07, 9.492377e-07, 1.086507e-06, 1.254107e-06, 1.461874e-06, 1.725244e-06, 1.885563e-06, 2.071663e-06, 2.291341e-06, 2.555958e-06, 2.882056e-06, 3.075258e-06,
   3.293479e-06, 3.541268e-06, 3.823975e-06, 4.147846e-06, 4.52012e-06, 4.949109e-06, 5.444276e-06, 6.01629e-06, 6.334789e-06, 6.677065e-06, 7.044803e-06, 7.439764e-06, 7.863788e-06, 8.318784e-06, 8.806735e-06, 9.329693e-06,
   9.889774e-06, 1.048915e-05, 1.113007e-05, 1.181481e-05, 1.254571e-05, 1.332516e-05, 1.415557e-05, 1.503942e-05, 1.59792e-05, 1.697744e-05, 1.803673e-05, 1.915968e-05, 2.034894e-05, 2.160724e-05, 2.293735e-05, 2.434215e-05,
   2.582463e-05, 2.738792e-05, 2.903532e-05, 2.989167e-05, 3.07704e-05, 3.167201e-05, 3.2597e-05, 3.354592e-05, 3.451935e-05, 3.551787e-05, 3.654213e-05, 3.759281e-05, 3.867064e-05, 3.977639e-05, 4.091089e-05, 4.207503e-05,
   4.326977e-05, 4.449616e-05, 4.575531e-05, 4.704844e-05, 4.837686e-05, 4.974202e-05, 5.114545e-05, 5.40491e-05, 5.700753e-05, 6.000405e-05, 6.606516e-05, 7.213227e-05, 7.513376e-05, 7.809447e-05, 8.099936e-05, 8.383316e-05,
   8.521858e-05, 8.658045e-05, 8.791685e-05, 8.922587e-05, 9.050562e-05, 9.175421e-05, 9.29698e-05, 9.415056e-05, 9.529471e-05, 9.640049e-05, 9.746621e-05, 9.849018e-05, 9.947082e-05, 0.0001004066, 0.0001012959, 0.0001021374,
   0.0001029298, 0.0001036716, 0.0001043618, 0.0001049991, 0.0001055826, 0.0001061112, 0.0001065841, 0.0001070005, 0.0001073597, 0.000107661, 0.000107904, 0.0001080882, 0.0001082134, 0.0001082794, 0.0001082859, 0.0001082331,
   0.0001081209, 0.0001079497, 0.0001077196, 0.0001074311, 0.0001070847, 0.0001066808, 0.0001062203, 0.0001057039, 0.0001051325, 0.0001045069, 0.0001038283, 0.0001030977, 0.0001023164, 0.0001014856, 0.0001006067, 9.968106e-05,
   9.87102e-05, 9.769564e-05, 9.663899e-05, 9.55419e-05, 9.440606e-05, 9.323322e-05, 9.202515e-05, 9.078368e-05, 8.951065e-05, 8.820792e-05, 8.687739e-05, 8.552097e-05, 8.414058e-05, 8.273813e-05, 7.98748e-05, 7.694634e-05,
   7.396797e-05, 6.792069e-05, 6.184658e-05, 5.884581e-05, 5.738243e-05, 5.594596e-05, 5.453601e-05, 5.315224e-05, 5.179432e-05, 5.046193e-05, 4.915478e-05, 4.787259e-05, 4.661507e-05, 4.538197e-05, 4.417305e-05, 4.298804e-05,
   4.182672e-05, 4.068885e-05, 3.957421e-05, 3.848256e-05, 3.741369e-05, 3.636737e-05, 3.534338e-05, 3.43415e-05, 3.336151e-05, 3.240319e-05, 3.055064e-05, 2.878202e-05, 2.709546e-05, 2.548903e-05, 2.396075e-05, 2.250855e-05,
   2.113034e-05, 1.982393e-05, 1.85871e-05, 1.741758e-05, 1.631304e-05, 1.527113e-05, 1.428946e-05, 1.336564e-05, 1.249725e-05, 1.168188e-05, 1.091712e-05, 1.02006e-05, 9.529959e-06, 8.902867e-06, 8.317047e-06, 7.770265e-06,
   7.260344e-06, 6.785169e-06, 6.342688e-06, 5.930921e-06, 5.547961e-06, 5.191975e-06, 4.86121e-06, 4.553992e-06, 4.003902e-06, 3.529912e-06, 3.121493e-06, 2.769331e-06, 2.465262e-06, 2.202188e-06, 1.973984e-06, 1.775405e-06,
   1.601983e-06, 1.316073e-06, 1.092632e-06, 9.150619e-07, 7.717579e-07, 5.577075e-07, 4.092081e-07, 3.036711e-07, 2.275021e-07, 1.719027e-07, 1.309296e-07, 1.004728e-07, 7.764943e-08, 6.041515e-08, 4.730673e-08, 3.726767e-08,
   2.952884e-08, 2.352595e-08, 1.88419e-08, 1.516617e-08, 1.226606e-08, 1.226606e-08, 0 };
   graph = new TGraph(232,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fx44,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]_fy44);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",232,3.844999,3.905001);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->SetMaximum(0.0001191145);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBoPbx_pol2cPmUoPoPRDX_CB2cP_plus_oPRDX_GAcPcP_BS_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2cB44->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[(bx_pol2)*((RDX_CB2)_plus_(RDX_GA))_BS_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2]44);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fx45[56] = { 3.848999, 3.849, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.86, 3.861, 3.862, 3.863, 3.864,
   3.865, 3.866, 3.867, 3.868, 3.869, 3.87, 3.871, 3.872, 3.873, 3.874, 3.875, 3.876, 3.877, 3.878, 3.879, 3.88,
   3.881, 3.882, 3.883, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893, 3.894, 3.895, 3.896,
   3.897, 3.898, 3.899, 3.9, 3.9, 3.901, 3.901001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fy45[56] = { 0, 0.4313361, 0.4313361, 0.4316343, 0.4319985, 0.4324288, 0.4329252, 0.4334877, 0.4341162, 0.4348108, 0.4355715, 0.4363982, 0.437291, 0.4382499, 0.4392748, 0.4403658, 0.4415229,
   0.4427461, 0.4440353, 0.4453906, 0.446812, 0.4482994, 0.4498529, 0.4514725, 0.4531581, 0.4549099, 0.4567276, 0.4586115, 0.4605614, 0.4625774, 0.4646595, 0.4668076, 0.4690218,
   0.4713021, 0.4736485, 0.4760609, 0.4785394, 0.4810839, 0.4836946, 0.4863713, 0.489114, 0.4919229, 0.4947978, 0.4977388, 0.5007458, 0.5038189, 0.5069581, 0.5101634, 0.5134347,
   0.5167721, 0.5201756, 0.5236451, 0.5271808, 0.5271808, 0.5271808, 0 };
   graph = new TGraph(56,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fx45,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]_fy45);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",100,3.843799,3.906201);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->SetMaximum(0.5798988);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB_CompoBpol2_NlIXWWcB45->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_Comp[pol2_NlIXWW]45);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx46[56] = { 3.848999, 3.849, 3.85, 3.851, 3.852, 3.853, 3.854, 3.855, 3.856, 3.857, 3.858, 3.859, 3.86, 3.861, 3.862, 3.863, 3.864,
   3.865, 3.866, 3.867, 3.868, 3.869, 3.87, 3.871, 3.872, 3.873, 3.874, 3.875, 3.876, 3.877, 3.878, 3.879, 3.88,
   3.881, 3.882, 3.883, 3.884, 3.885, 3.886, 3.887, 3.888, 3.889, 3.89, 3.891, 3.892, 3.893, 3.894, 3.895, 3.896,
   3.897, 3.898, 3.899, 3.9, 3.9, 3.901, 3.901001 };
   Double_t fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy46[56] = { 0, 0.6826849, 0.6826849, 0.6806541, 0.6787803, 0.6770647, 0.6755088, 0.6741138, 0.6728811, 0.6718122, 0.6709084, 0.6701711, 0.6696021, 0.6692029, 0.6689758, 0.6689241, 0.6690524,
   0.6693676, 0.669879, 0.6705973, 0.6715358, 0.6727068, 0.6740618, 0.6755432, 0.6771069, 0.6787468, 0.6804998, 0.6824263, 0.684584, 0.6869746, 0.6895917, 0.6924275, 0.6954749,
   0.6987286, 0.7021858, 0.7058456, 0.709708, 0.7137739, 0.7180446, 0.7225213, 0.7272053, 0.7320981, 0.7372012, 0.7425159, 0.7480438, 0.7537864, 0.7597451, 0.7659215, 0.7723171,
   0.7789333, 0.7857718, 0.7928339, 0.8001214, 0.8001214, 0.8001214, 0 };
   graph = new TGraph(56,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fx46,fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]_fy46);
   graph->SetName("fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46 = new TH1F("Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46","Projection of Fit2D fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2",100,3.843799,3.906201);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->SetMaximum(0.8801335);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->SetStats(0);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBX_CB2cP_plus_oPRDBX_GAcPaNoPRDX_CB2cP_plus_oPRDX_GAcP_xpol2_xpol2_IntoBfmbcx_pvj_rdoRaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB_NormoBfmbcx_pvj_rdcOfmx_pvjb_rdcB46->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBX_CB2)_plus_(RDBX_GA)&(RDX_CB2)_plus_(RDX_GA)_xpol2_xpol2_Int[fmbcx_pvj_rd|aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_Norm[fmbcx_pvj_rd,fmx_pvjb_rd]46);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fx3010[50] = { 3.8505, 3.8515, 3.8525, 3.8535, 3.8545, 3.8555, 3.8565, 3.8575, 3.8585, 3.8595, 3.8605, 3.8615, 3.8625, 3.8635, 3.8645, 3.8655, 3.8665,
   3.8675, 3.8685, 3.8695, 3.8705, 3.8715, 3.8725, 3.8735, 3.8745, 3.8755, 3.8765, 3.8775, 3.8785, 3.8795, 3.8805, 3.8815, 3.8825,
   3.8835, 3.8845, 3.8855, 3.8865, 3.8875, 3.8885, 3.8895, 3.8905, 3.8915, 3.8925, 3.8935, 3.8945, 3.8955, 3.8965, 3.8975, 3.8985,
   3.8995 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fy3010[50] = { 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 4,
   1, 1, 2, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1,
   2, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0, 1, 0, 2, 0, 1,
   2 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_felx3010[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fely3010[50] = { 0.8272462, 0.8272462, 0.8272462, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0, 0, 1.914339,
   0.8272462, 0.8272462, 1.291815, 1.291815, 0, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0.8272462, 0.8272462, 0, 0.8272462,
   1.291815, 0.8272462, 0.8272462, 0, 0, 0.8272462, 1.291815, 1.291815, 0, 0, 0, 0.8272462, 0, 1.291815, 0, 0.8272462,
   1.291815 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehx3010[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehy3010[50] = { 2.299527, 2.299527, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 3.162753,
   2.299527, 2.299527, 2.63786, 2.63786, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 2.299527, 1.147874, 2.299527,
   2.63786, 2.299527, 2.299527, 1.147874, 1.147874, 2.299527, 2.63786, 2.63786, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.63786, 1.147874, 2.299527,
   2.63786 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fx3010,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fy3010,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_felx3010,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehx3010,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fely3010,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]_fehy3010);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]");
   grae->SetTitle("Histogram of ds_1000_plot__fmx_pvjb_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010","Histogram of ds_1000_plot__fmx_pvjb_rd",100,3.845,3.905);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->SetMaximum(7.879028);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBX_CB2cPpLoPRDBX_GAcPaNoPRDX_CB2cPpLoPRDX_GAcP__xpol2cB3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_fit2:(RDBX_CB2)+(RDBX_GA)&(RDX_CB2)+(RDX_GA)__xpol2]3010);
   
   grae->Draw("zp");
   
   TH1D *frame_1a9eda60__20 = new TH1D("frame_1a9eda60__20","A RooPlot",100,3.85,3.9);
   frame_1a9eda60__20->SetMinimum(0.001);
   frame_1a9eda60__20->SetMaximum(10);
   frame_1a9eda60__20->SetDirectory(nullptr);
   frame_1a9eda60__20->SetStats(0);
   frame_1a9eda60__20->SetMarkerStyle(20);
   frame_1a9eda60__20->GetXaxis()->SetNdivisions(-505);
   frame_1a9eda60__20->GetXaxis()->SetLabelFont(132);
   frame_1a9eda60__20->GetXaxis()->SetLabelOffset(0.025);
   frame_1a9eda60__20->GetXaxis()->SetLabelSize(0.06);
   frame_1a9eda60__20->GetXaxis()->SetTitleSize(-1);
   frame_1a9eda60__20->GetXaxis()->SetTitleOffset(1);
   frame_1a9eda60__20->GetXaxis()->SetTitleFont(132);
   frame_1a9eda60__20->GetYaxis()->SetNdivisions(-502);
   frame_1a9eda60__20->GetYaxis()->SetLabelFont(132);
   frame_1a9eda60__20->GetYaxis()->SetLabelOffset(0.01);
   frame_1a9eda60__20->GetYaxis()->SetLabelSize(0.06);
   frame_1a9eda60__20->GetYaxis()->SetTitleSize(0.05);
   frame_1a9eda60__20->GetYaxis()->SetTitleFont(132);
   frame_1a9eda60__20->GetZaxis()->SetLabelFont(132);
   frame_1a9eda60__20->GetZaxis()->SetLabelSize(0.05);
   frame_1a9eda60__20->GetZaxis()->SetTitleSize(0.05);
   frame_1a9eda60__20->GetZaxis()->SetTitleOffset(1);
   frame_1a9eda60__20->GetZaxis()->SetTitleFont(132);
   frame_1a9eda60__20->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/fit_psipi_x_neg.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_psipi_x_neg()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Nov 22 13:20:25 2024) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.105556,-7.227771,6.475926,53.01199);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1c153ab0__13 = new TH1D("frame_1c153ab0__13","A RooPlot",100,6.15,6.45);
   frame_1c153ab0__13->SetMinimum(0.001);
   frame_1c153ab0__13->SetMaximum(50);
   frame_1c153ab0__13->SetDirectory(nullptr);
   frame_1c153ab0__13->SetStats(0);
   frame_1c153ab0__13->SetMarkerStyle(20);
   frame_1c153ab0__13->GetXaxis()->SetNdivisions(-503);
   frame_1c153ab0__13->GetXaxis()->SetLabelFont(132);
   frame_1c153ab0__13->GetXaxis()->SetLabelOffset(0.025);
   frame_1c153ab0__13->GetXaxis()->SetLabelSize(0.06);
   frame_1c153ab0__13->GetXaxis()->SetTitleSize(-1);
   frame_1c153ab0__13->GetXaxis()->SetTitleOffset(1);
   frame_1c153ab0__13->GetXaxis()->SetTitleFont(132);
   frame_1c153ab0__13->GetYaxis()->SetNdivisions(-505);
   frame_1c153ab0__13->GetYaxis()->SetLabelFont(132);
   frame_1c153ab0__13->GetYaxis()->SetLabelOffset(0.01);
   frame_1c153ab0__13->GetYaxis()->SetLabelSize(0.06);
   frame_1c153ab0__13->GetYaxis()->SetTitleSize(0.05);
   frame_1c153ab0__13->GetYaxis()->SetTitleFont(132);
   frame_1c153ab0__13->GetZaxis()->SetLabelFont(132);
   frame_1c153ab0__13->GetZaxis()->SetLabelSize(0.05);
   frame_1c153ab0__13->GetZaxis()->SetTitleSize(0.05);
   frame_1c153ab0__13->GetZaxis()->SetTitleOffset(1);
   frame_1c153ab0__13->GetZaxis()->SetTitleFont(132);
   frame_1c153ab0__13->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx27[237] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.22875, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.238125, 6.23875, 6.239375, 6.24, 6.240625,
   6.24125, 6.241875, 6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259375, 6.26, 6.260625, 6.26125, 6.2625, 6.26375,
   6.264375, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063, 6.269375,
   6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063, 6.274375,
   6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063, 6.279375,
   6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.282813, 6.283125, 6.28375, 6.284375, 6.285, 6.28625,
   6.286875, 6.2875, 6.288125, 6.28875, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188, 6.2925, 6.292813,
   6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187, 6.2975, 6.297813,
   6.298125, 6.298438, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625, 6.306875,
   6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225, 6.325,
   6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy27[237] = { 0, 0.04370773, 0.04724628, 0.05124829, 0.05579988, 0.06100837, 0.06700896, 0.07397386, 0.0821254, 0.0917547, 0.1032494, 0.1171373, 0.1341613, 0.155436, 0.1828303, 0.199835, 0.2199731,
   0.2443802, 0.2747643, 0.3136727, 0.3374322, 0.3648357, 0.3966016, 0.4335759, 0.4767459, 0.5272534, 0.586407, 0.6556914, 0.6946468, 0.7367756, 0.782316, 0.8315186, 0.884646,
   0.9419733, 1.003788, 1.07039, 1.142093, 1.219223, 1.302121, 1.391143, 1.486661, 1.589064, 1.698764, 1.816195, 1.94182, 2.076134, 2.219673, 2.373025, 2.536838,
   2.62289, 2.711835, 2.803781, 2.898839, 2.997133, 3.098792, 3.203959, 3.312788, 3.425446, 3.542116, 3.662997, 3.78831, 3.918296, 4.053221, 4.193382, 4.339105,
   4.490755, 4.64874, 4.813514, 4.985589, 5.165534, 5.351219, 5.540352, 5.732808, 5.928447, 6.127118, 6.532889, 6.948658, 7.372765, 7.803353, 8.675623, 9.547109,
   9.976191, 10.39722, 10.60384, 10.80739, 11.00752, 11.20387, 11.39609, 11.58382, 11.76672, 11.94443, 12.11663, 12.28296, 12.44312, 12.59678, 12.74363, 12.88337,
   13.01573, 13.14041, 13.25718, 13.36578, 13.46598, 13.55757, 13.64036, 13.71417, 13.77883, 13.83421, 13.88019, 13.91667, 13.94357, 13.96083, 13.96842, 13.9663,
   13.9545, 13.93304, 13.90196, 13.86133, 13.81124, 13.7518, 13.68313, 13.60539, 13.51875, 13.42338, 13.3195, 13.20731, 13.08706, 12.959, 12.8234, 12.68052,
   12.53067, 12.37414, 12.21125, 12.04232, 11.86768, 11.68767, 11.50262, 11.31289, 11.11883, 10.92079, 10.71913, 10.5142, 10.09595, 9.668857, 9.235684, 8.36165,
   7.925766, 7.493711, 7.067579, 6.649279, 6.24053, 6.040219, 5.842849, 5.648579, 5.457555, 5.269908, 5.085762, 4.905224, 4.728392, 4.555349, 4.386172, 4.221288,
   4.062885, 3.910978, 3.765191, 3.625183, 3.490641, 3.361279, 3.236833, 3.117062, 3.001743, 2.89067, 2.783653, 2.680516, 2.581093, 2.485234, 2.392794, 2.303641,
   2.217649, 2.1347, 2.054684, 1.903036, 1.761931, 1.630668, 1.508611, 1.395171, 1.289807, 1.192014, 1.101318, 1.017276, 0.9394684, 0.867498, 0.8009893, 0.7395854,
   0.6829479, 0.630755, 0.5827015, 0.5384977, 0.4978691, 0.460556, 0.4263129, 0.3661234, 0.3156075, 0.2732755, 0.2378272, 0.2081384, 0.1832448, 0.1623265, 0.1297644, 0.1061897,
   0.08869589, 0.0753462, 0.05643707, 0.04370996, 0.03460774, 0.02785791, 0.02273334, 0.01877301, 0.01566657, 0.01319786, 0.01121289, 0.00959994, 0.008276671, 0.007181539, 0.00626794, 0.005500165,
   0.004850554, 0.004297467, 0.003823818, 0.003416, 0.003063087, 0.002756246, 0.002488282, 0.002253296, 0.002046426, 0.001863638, 0.001863638, 0 };
   TGraph *graph = new TGraph(237,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx27,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy27);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",237,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->SetMaximum(15.36526);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]27);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx28[237] = { 6.149995, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.2175, 6.22,
   6.2225, 6.225, 6.2275, 6.22875, 6.23, 6.23125, 6.2325, 6.23375, 6.235, 6.23625, 6.2375, 6.238125, 6.23875, 6.239375, 6.24, 6.240625,
   6.24125, 6.241875, 6.2425, 6.243125, 6.24375, 6.244375, 6.245, 6.245625, 6.24625, 6.246875, 6.2475, 6.248125, 6.24875, 6.249375, 6.25, 6.250625,
   6.250937, 6.25125, 6.251563, 6.251875, 6.252187, 6.2525, 6.252812, 6.253125, 6.253438, 6.25375, 6.254062, 6.254375, 6.254687, 6.255, 6.255313, 6.255625,
   6.255937, 6.25625, 6.256562, 6.256875, 6.257188, 6.2575, 6.257812, 6.258125, 6.258438, 6.25875, 6.259375, 6.26, 6.260625, 6.26125, 6.2625, 6.26375,
   6.264375, 6.265, 6.265313, 6.265625, 6.265937, 6.26625, 6.266563, 6.266875, 6.267188, 6.2675, 6.267812, 6.268125, 6.268438, 6.26875, 6.269063, 6.269375,
   6.269687, 6.27, 6.270313, 6.270625, 6.270938, 6.27125, 6.271562, 6.271875, 6.272188, 6.2725, 6.272813, 6.273125, 6.273438, 6.27375, 6.274063, 6.274375,
   6.274688, 6.275, 6.275313, 6.275625, 6.275937, 6.27625, 6.276563, 6.276875, 6.277188, 6.2775, 6.277812, 6.278125, 6.278438, 6.27875, 6.279063, 6.279375,
   6.279687, 6.28, 6.280313, 6.280625, 6.280938, 6.28125, 6.281562, 6.281875, 6.282188, 6.2825, 6.282813, 6.283125, 6.28375, 6.284375, 6.285, 6.28625,
   6.286875, 6.2875, 6.288125, 6.28875, 6.289375, 6.289687, 6.29, 6.290313, 6.290625, 6.290938, 6.29125, 6.291562, 6.291875, 6.292188, 6.2925, 6.292813,
   6.293125, 6.293437, 6.29375, 6.294063, 6.294375, 6.294688, 6.295, 6.295312, 6.295625, 6.295938, 6.29625, 6.296563, 6.296875, 6.297187, 6.2975, 6.297813,
   6.298125, 6.298438, 6.29875, 6.299375, 6.3, 6.300625, 6.30125, 6.301875, 6.3025, 6.303125, 6.30375, 6.304375, 6.305, 6.305625, 6.30625, 6.306875,
   6.3075, 6.308125, 6.30875, 6.309375, 6.31, 6.310625, 6.31125, 6.3125, 6.31375, 6.315, 6.31625, 6.3175, 6.31875, 6.32, 6.3225, 6.325,
   6.3275, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy28[237] = { 0, 0.0002487924, 0.0002689345, 0.0002917147, 0.0003176231, 0.0003472708, 0.0003814273, 0.0004210728, 0.0004674729, 0.0005222846, 0.0005877147, 0.0006667669, 0.0007636708, 0.0008847705, 0.001040704, 0.001137497, 0.001252127,
   0.001391057, 0.001564009, 0.001785483, 0.001920726, 0.002076712, 0.002257529, 0.002467993, 0.002713725, 0.003001223, 0.003337936, 0.003732315, 0.003954057, 0.004193862, 0.004453086, 0.004733156, 0.005035567,
   0.005361885, 0.005713745, 0.006092856, 0.006501002, 0.006940041, 0.007411913, 0.007918641, 0.008462345, 0.009045245, 0.009669678, 0.01033812, 0.01105319, 0.01181773, 0.01263479, 0.0135077, 0.01444015,
   0.01492997, 0.01543626, 0.01595963, 0.01650073, 0.01706023, 0.01763889, 0.01823752, 0.018857, 0.01949827, 0.02016237, 0.02085045, 0.02156376, 0.02230366, 0.02307168, 0.0238695, 0.02469898,
   0.0255622, 0.02646148, 0.02739941, 0.02837888, 0.02940317, 0.03046012, 0.0315367, 0.03263219, 0.03374581, 0.03487668, 0.0371864, 0.03955304, 0.04196713, 0.04441812, 0.04938323, 0.05434389,
   0.05678631, 0.05918287, 0.06035898, 0.06151764, 0.06265681, 0.06377448, 0.06486862, 0.06593722, 0.0669783, 0.06798989, 0.06897005, 0.06991688, 0.07082853, 0.07170317, 0.07253907, 0.07333452,
   0.0740879, 0.07479765, 0.0754623, 0.07608046, 0.07665083, 0.07717219, 0.07764343, 0.07806354, 0.07843162, 0.07874687, 0.07900861, 0.07921626, 0.07936938, 0.07946762, 0.07951078, 0.07949876,
   0.07943159, 0.07930941, 0.07913249, 0.07890122, 0.0786161, 0.07827774, 0.0778869, 0.0774444, 0.07695119, 0.07640835, 0.07581701, 0.07517843, 0.07449396, 0.07376502, 0.07299312, 0.07217985,
   0.07132686, 0.07043588, 0.06950869, 0.06854711, 0.06755302, 0.06652834, 0.06547503, 0.06439506, 0.06329042, 0.06216314, 0.06101523, 0.05984872, 0.05746797, 0.05503691, 0.05257121, 0.04759604,
   0.04511491, 0.04265558, 0.04022995, 0.03784892, 0.03552224, 0.03438203, 0.03325857, 0.03215275, 0.0310654, 0.02999728, 0.02894909, 0.02792143, 0.02691487, 0.02592988, 0.02496689, 0.02402834,
   0.02312669, 0.022262, 0.02143216, 0.02063521, 0.01986937, 0.01913301, 0.01842465, 0.01774289, 0.01708647, 0.01645422, 0.01584506, 0.01525799, 0.01469206, 0.01414641, 0.01362022, 0.01311275,
   0.01262326, 0.0121511, 0.01169564, 0.01083243, 0.01002923, 0.009282064, 0.008587288, 0.007941568, 0.007341818, 0.006785161, 0.006268906, 0.005790523, 0.005347627, 0.004937958, 0.004559378, 0.004209856,
   0.003887465, 0.003590373, 0.003316844, 0.003065228, 0.002833962, 0.002621569, 0.002426651, 0.002084041, 0.001796496, 0.001555534, 0.001353756, 0.001184762, 0.001043063, 0.0009239924, 0.0007386427, 0.000604451,
   0.0005048732, 0.0004288844, 0.0003212502, 0.0002488051, 0.0001969936, 0.0001585723, 0.0001294023, 0.0001068594, 8.9177e-05, 7.512466e-05, 6.382584e-05, 5.464462e-05, 4.711233e-05, 4.087864e-05, 3.567826e-05, 3.130795e-05,
   2.761024e-05, 2.446197e-05, 2.176587e-05, 1.94445e-05, 1.743565e-05, 1.568906e-05, 1.416375e-05, 1.282618e-05, 1.164863e-05, 1.060817e-05, 1.060817e-05, 0 };
   graph = new TGraph(237,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx28,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy28);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",237,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->SetMaximum(0.08746186);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]28);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx29[124] = { 6.149995, 6.15, 6.1525, 6.155, 6.1575, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185, 6.1875,
   6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225, 6.2275,
   6.23, 6.2325, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.2475, 6.25, 6.2525, 6.255, 6.2575, 6.26, 6.2625, 6.265, 6.2675,
   6.27, 6.2725, 6.275, 6.2775, 6.28, 6.2825, 6.285, 6.2875, 6.29, 6.2925, 6.295, 6.2975, 6.3, 6.3025, 6.305, 6.3075,
   6.31, 6.3125, 6.315, 6.3175, 6.32, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345, 6.3475,
   6.35, 6.3525, 6.355, 6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385, 6.3875,
   6.39, 6.3925, 6.395, 6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.4125, 6.415, 6.4175, 6.42, 6.4225, 6.425, 6.4275,
   6.43, 6.4325, 6.435, 6.4375, 6.44, 6.4425, 6.445, 6.4475, 6.45, 6.45, 6.450005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy29[124] = { 0, 0.3500397, 0.3411833, 0.3324405, 0.3238111, 0.3152951, 0.3068927, 0.2986037, 0.2904282, 0.2823662, 0.2744177, 0.2665826, 0.258861, 0.2512529, 0.2437583, 0.2363772, 0.2291095,
   0.2219553, 0.2149146, 0.2079873, 0.2011736, 0.1944733, 0.1878865, 0.1814132, 0.1750533, 0.1688069, 0.162674, 0.1566546, 0.1507487, 0.1449562, 0.1392772, 0.1337117, 0.1282597,
   0.1229211, 0.1176961, 0.1125845, 0.1075863, 0.1027017, 0.09793053, 0.09327284, 0.08872863, 0.08429789, 0.07998064, 0.07577686, 0.07168656, 0.06770974, 0.06384639, 0.06009652, 0.05646013,
   0.05293722, 0.04952778, 0.04623182, 0.04304934, 0.03998034, 0.03702481, 0.03418276, 0.03145419, 0.0288391, 0.02633748, 0.02394934, 0.02167468, 0.0195135, 0.0174658, 0.01553157, 0.01371082,
   0.01200354, 0.01040975, 0.008929429, 0.007562588, 0.006309225, 0.005169339, 0.004142931, 0.00323, 0.002430547, 0.001744571, 0.001172073, 0.0007130524, 0.0003675092, 0.0001354436, 1.685551e-05, 1.174491e-05,
   0.0001201118, 0.0003419563, 0.0006772782, 0.001126078, 0.001688355, 0.002364109, 0.003153341, 0.004056051, 0.005072238, 0.006201902, 0.007445044, 0.008801664, 0.01027176, 0.01185534, 0.01355239, 0.01536292,
   0.01728692, 0.01932441, 0.02147537, 0.02373981, 0.02611773, 0.02860912, 0.03121399, 0.03393234, 0.03676417, 0.03970948, 0.04276826, 0.04594052, 0.04922626, 0.05262547, 0.05613816, 0.05976433,
   0.06350398, 0.0673571, 0.07132371, 0.07540379, 0.07959734, 0.08390438, 0.08832489, 0.09285888, 0.09750635, 0.09750635, 0 };
   graph = new TGraph(124,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx29,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy29);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",124,6.119994,6.480006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->SetMaximum(0.3850437);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]29);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fx30[126] = { 6.144995, 6.145, 6.15, 6.1525, 6.155, 6.1575, 6.16, 6.1625, 6.165, 6.1675, 6.17, 6.1725, 6.175, 6.1775, 6.18, 6.1825, 6.185,
   6.1875, 6.19, 6.1925, 6.195, 6.1975, 6.2, 6.2025, 6.205, 6.2075, 6.21, 6.2125, 6.215, 6.2175, 6.22, 6.2225, 6.225,
   6.2275, 6.23, 6.2325, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.2475, 6.25, 6.2525, 6.255, 6.2575, 6.26, 6.2625, 6.265,
   6.2675, 6.27, 6.2725, 6.275, 6.2775, 6.28, 6.2825, 6.285, 6.2875, 6.29, 6.2925, 6.295, 6.2975, 6.3, 6.3025, 6.305,
   6.3075, 6.31, 6.3125, 6.315, 6.3175, 6.32, 6.3225, 6.325, 6.3275, 6.33, 6.3325, 6.335, 6.3375, 6.34, 6.3425, 6.345,
   6.3475, 6.35, 6.3525, 6.355, 6.3575, 6.36, 6.3625, 6.365, 6.3675, 6.37, 6.3725, 6.375, 6.3775, 6.38, 6.3825, 6.385,
   6.3875, 6.39, 6.3925, 6.395, 6.3975, 6.4, 6.4025, 6.405, 6.4075, 6.41, 6.4125, 6.415, 6.4175, 6.42, 6.4225, 6.425,
   6.4275, 6.43, 6.4325, 6.435, 6.4375, 6.44, 6.4425, 6.445, 6.4475, 6.45, 6.45, 6.455, 6.455005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fy30[126] = { 0, 0.03428152, 0.03428152, 0.03888927, 0.04341478, 0.04785805, 0.05221907, 0.05649785, 0.06069439, 0.06480869, 0.06884074, 0.07279055, 0.07665812, 0.08044345, 0.08414653, 0.08776737, 0.09130597,
   0.09476233, 0.09813644, 0.1014283, 0.1046379, 0.1077653, 0.1108105, 0.1137734, 0.116654, 0.1194525, 0.1221686, 0.1248026, 0.1273542, 0.1298237, 0.1322109, 0.1345159, 0.1367386,
   0.138879, 0.1409373, 0.1429133, 0.144807, 0.1466185, 0.1483478, 0.1499948, 0.1515596, 0.1530421, 0.1544424, 0.1557605, 0.1569963, 0.1581498, 0.1592212, 0.1602102, 0.1611171,
   0.1619417, 0.162684, 0.1633441, 0.163922, 0.1644176, 0.164831, 0.1651622, 0.1654111, 0.1655777, 0.1656621, 0.1656643, 0.1655842, 0.1654219, 0.1651774, 0.1648506, 0.1644415,
   0.1639502, 0.1633767, 0.1627209, 0.1619829, 0.1611627, 0.1602602, 0.1592754, 0.1582084, 0.1570592, 0.1558277, 0.154514, 0.1531181, 0.1516399, 0.1500795, 0.1484368, 0.1467119,
   0.1449047, 0.1430153, 0.1410436, 0.1389897, 0.1368536, 0.1346352, 0.1323346, 0.1299517, 0.1274866, 0.1249393, 0.1223097, 0.1195979, 0.1168038, 0.1139275, 0.1109689, 0.1079281,
   0.1048051, 0.1015998, 0.09831224, 0.09494247, 0.09149045, 0.08795619, 0.08433969, 0.08064095, 0.07685996, 0.07299673, 0.06905126, 0.06502355, 0.06091359, 0.05672139, 0.05244695, 0.04809027,
   0.04365134, 0.03913018, 0.03452676, 0.02984111, 0.02507321, 0.02022308, 0.01529069, 0.01027607, 0.005179204, 9.54324e-08, 9.54324e-08, 9.54324e-08, 0 };
   graph = new TGraph(126,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fx30,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fy30);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",126,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->SetMaximum(0.1822307);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]30);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx31[110] = { 6.144995, 6.145, 6.15, 6.155, 6.16, 6.165, 6.17, 6.175, 6.18, 6.185, 6.19, 6.195, 6.2, 6.205, 6.21, 6.215, 6.22,
   6.225, 6.23, 6.235, 6.2375, 6.24, 6.2425, 6.245, 6.24625, 6.2475, 6.24875, 6.25, 6.25125, 6.2525, 6.25375, 6.255, 6.25625,
   6.256875, 6.2575, 6.25875, 6.26, 6.265, 6.26625, 6.2675, 6.26875, 6.269375, 6.27, 6.270625, 6.27125, 6.271875, 6.2725, 6.273125, 6.27375,
   6.274375, 6.275, 6.275625, 6.27625, 6.276875, 6.2775, 6.278125, 6.27875, 6.28, 6.28125, 6.2825, 6.28375, 6.285, 6.2875, 6.28875, 6.29,
   6.29125, 6.2925, 6.29375, 6.295, 6.29625, 6.2975, 6.29875, 6.3, 6.30125, 6.3025, 6.305, 6.3075, 6.31, 6.3125, 6.315, 6.32,
   6.325, 6.33, 6.335, 6.34, 6.345, 6.35, 6.355, 6.36, 6.365, 6.37, 6.375, 6.38, 6.385, 6.39, 6.395, 6.4,
   6.405, 6.41, 6.415, 6.42, 6.425, 6.43, 6.435, 6.44, 6.445, 6.45, 6.45, 6.455, 6.455005 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy31[110] = { 0, 0.4282777, 0.4282777, 0.4233705, 0.4190542, 0.4154156, 0.4125626, 0.4106311, 0.4097944, 0.410276, 0.4123687, 0.4164624, 0.4230878, 0.4329922, 0.4472964, 0.4678799, 0.4983924,
   0.5467786, 0.6307708, 0.7876461, 0.9136285, 1.087301, 1.324408, 1.643894, 1.841407, 2.068304, 2.328203, 2.625273, 2.964508, 3.352172, 3.796531, 4.309066, 4.906503,
   5.244535, 5.611516, 6.390374, 7.215142, 10.67761, 11.48745, 12.23082, 12.88549, 13.17302, 13.43083, 13.65679, 13.84899, 14.00579, 14.12583, 14.20808, 14.25181,
   14.25663, 14.2225, 14.14971, 14.03888, 13.89097, 13.70726, 13.48929, 13.2389, 12.64939, 11.95769, 11.18514, 10.3543, 9.487849, 7.733399, 6.882891, 6.070609,
   5.307959, 4.60314, 3.977387, 3.444791, 2.987809, 2.593511, 2.25227, 1.956651, 1.700697, 1.479465, 1.124789, 0.8644964, 0.6760833, 0.5413381, 0.4457433, 0.3298199,
   0.2691455, 0.2340334, 0.2110485, 0.1944057, 0.1815334, 0.1711519, 0.1625298, 0.1552034, 0.1488608, 0.1432845, 0.1383196, 0.1338538, 0.1298043, 0.1261091, 0.1227215, 0.1196054,
   0.1167331, 0.1140828, 0.1116374, 0.1093831, 0.107309, 0.1054061, 0.1036673, 0.1020865, 0.100659, 0.09938069, 0.09938069, 0.09938069, 0 };
   graph = new TGraph(110,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx31,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy31);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",110,6.113994,6.486006);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->SetMaximum(15.6823);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmp_pvjb_rdoRaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB31->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmp_pvjb_rd|aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]31);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fx3007[60] = { 6.1525, 6.1575, 6.1625, 6.1675, 6.1725, 6.1775, 6.1825, 6.1875, 6.1925, 6.1975, 6.2025, 6.2075, 6.2125, 6.2175, 6.2225, 6.2275, 6.2325,
   6.2375, 6.2425, 6.2475, 6.2525, 6.2575, 6.2625, 6.2675, 6.2725, 6.2775, 6.2825, 6.2875, 6.2925, 6.2975, 6.3025, 6.3075, 6.3125,
   6.3175, 6.3225, 6.3275, 6.3325, 6.3375, 6.3425, 6.3475, 6.3525, 6.3575, 6.3625, 6.3675, 6.3725, 6.3775, 6.3825, 6.3875, 6.3925,
   6.3975, 6.4025, 6.4075, 6.4125, 6.4175, 6.4225, 6.4275, 6.4325, 6.4375, 6.4425, 6.4475 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fy3007[60] = { 0, 1, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
   0, 3, 2, 5, 3, 8, 13, 18, 13, 11, 6, 7, 3, 1, 0, 1,
   1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0,
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_felx3007[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fely3007[60] = { 0, 0.8272462, 0.8272462, 0, 0, 1.291815, 0.8272462, 0, 0.8272462, 0, 0, 0.8272462, 0, 0, 0, 0, 0.8272462,
   0, 1.632705, 1.291815, 2.159691, 1.632705, 2.768386, 3.558662, 4.202887, 3.558662, 3.265579, 2.379931, 2.58147, 1.632705, 0.8272462, 0, 0.8272462,
   0.8272462, 0, 0, 0, 0, 0, 0.8272462, 0, 0, 0, 0.8272462, 0, 0.8272462, 0, 0, 0,
   0, 0, 0, 0, 0.8272462, 0, 0, 0, 0, 0, 0 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehx3007[60] = { 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025,
   0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025, 0.0025 };
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehy3007[60] = { 1.147874, 2.299527, 2.299527, 1.147874, 1.147874, 2.63786, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527,
   1.147874, 2.918186, 2.63786, 3.382473, 2.918186, 3.945142, 4.697573, 5.321007, 4.697573, 4.416521, 3.583642, 3.770281, 2.918186, 2.299527, 1.147874, 2.299527,
   2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874,
   1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fx3007,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fy3007,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_felx3007,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehx3007,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fely3007,h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehy3007);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]");
   grae->SetTitle("Histogram of ds_1000_plot__fmbcp_pvj_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007","Histogram of ds_1000_plot__fmbcp_pvj_rd",100,6.12,6.48);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->SetMaximum(25.65311);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]3007);
   
   grae->Draw("zp");
   
   TH1D *frame_1c153ab0__14 = new TH1D("frame_1c153ab0__14","A RooPlot",100,6.15,6.45);
   frame_1c153ab0__14->SetMinimum(0.001);
   frame_1c153ab0__14->SetMaximum(50);
   frame_1c153ab0__14->SetDirectory(nullptr);
   frame_1c153ab0__14->SetStats(0);
   frame_1c153ab0__14->SetMarkerStyle(20);
   frame_1c153ab0__14->GetXaxis()->SetNdivisions(-503);
   frame_1c153ab0__14->GetXaxis()->SetLabelFont(132);
   frame_1c153ab0__14->GetXaxis()->SetLabelOffset(0.025);
   frame_1c153ab0__14->GetXaxis()->SetLabelSize(0.06);
   frame_1c153ab0__14->GetXaxis()->SetTitleSize(-1);
   frame_1c153ab0__14->GetXaxis()->SetTitleOffset(1);
   frame_1c153ab0__14->GetXaxis()->SetTitleFont(132);
   frame_1c153ab0__14->GetYaxis()->SetNdivisions(-505);
   frame_1c153ab0__14->GetYaxis()->SetLabelFont(132);
   frame_1c153ab0__14->GetYaxis()->SetLabelOffset(0.01);
   frame_1c153ab0__14->GetYaxis()->SetLabelSize(0.06);
   frame_1c153ab0__14->GetYaxis()->SetTitleSize(0.05);
   frame_1c153ab0__14->GetYaxis()->SetTitleFont(132);
   frame_1c153ab0__14->GetZaxis()->SetLabelFont(132);
   frame_1c153ab0__14->GetZaxis()->SetLabelSize(0.05);
   frame_1c153ab0__14->GetZaxis()->SetTitleSize(0.05);
   frame_1c153ab0__14->GetZaxis()->SetTitleOffset(1);
   frame_1c153ab0__14->GetZaxis()->SetTitleFont(132);
   frame_1c153ab0__14->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}


==> figs/fit_psipi_y_neg.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void fit_psipi_y_neg()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Nov 22 13:20:54 2024) by ROOT version 6.30/08
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",0,31,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.652593,-4.336205,3.714321,31.80717);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.07);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1b53bf20__15 = new TH1D("frame_1b53bf20__15","A RooPlot",100,3.66,3.71);
   frame_1b53bf20__15->SetMinimum(0.001);
   frame_1b53bf20__15->SetMaximum(30);
   frame_1b53bf20__15->SetDirectory(nullptr);
   frame_1b53bf20__15->SetStats(0);
   frame_1b53bf20__15->SetMarkerStyle(20);
   frame_1b53bf20__15->GetXaxis()->SetNdivisions(-503);
   frame_1b53bf20__15->GetXaxis()->SetLabelFont(132);
   frame_1b53bf20__15->GetXaxis()->SetLabelOffset(0.025);
   frame_1b53bf20__15->GetXaxis()->SetLabelSize(0.06);
   frame_1b53bf20__15->GetXaxis()->SetTitleSize(-1);
   frame_1b53bf20__15->GetXaxis()->SetTitleOffset(1);
   frame_1b53bf20__15->GetXaxis()->SetTitleFont(132);
   frame_1b53bf20__15->GetYaxis()->SetNdivisions(-503);
   frame_1b53bf20__15->GetYaxis()->SetLabelFont(132);
   frame_1b53bf20__15->GetYaxis()->SetLabelOffset(0.01);
   frame_1b53bf20__15->GetYaxis()->SetLabelSize(0.06);
   frame_1b53bf20__15->GetYaxis()->SetTitleSize(0.05);
   frame_1b53bf20__15->GetYaxis()->SetTitleFont(132);
   frame_1b53bf20__15->GetZaxis()->SetLabelFont(132);
   frame_1b53bf20__15->GetZaxis()->SetLabelSize(0.05);
   frame_1b53bf20__15->GetZaxis()->SetTitleSize(0.05);
   frame_1b53bf20__15->GetZaxis()->SetTitleOffset(1);
   frame_1b53bf20__15->GetZaxis()->SetTitleFont(132);
   frame_1b53bf20__15->Draw("FUNC");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx32[242] = { 3.659999, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674, 3.675,
   3.6755, 3.676, 3.6765, 3.677, 3.6775, 3.67775, 3.678, 3.67825, 3.6785, 3.67875, 3.679, 3.67925, 3.679375, 3.6795, 3.679625, 3.67975,
   3.679875, 3.68, 3.680125, 3.68025, 3.680375, 3.6805, 3.680625, 3.68075, 3.680875, 3.681, 3.681125, 3.68125, 3.681375, 3.6815, 3.681625, 3.681687,
   3.68175, 3.681812, 3.681875, 3.681938, 3.682, 3.682062, 3.682125, 3.682187, 3.68225, 3.682313, 3.682375, 3.682437, 3.6825, 3.682563, 3.682625, 3.682688,
   3.68275, 3.682813, 3.682875, 3.682938, 3.683, 3.683063, 3.683125, 3.683188, 3.68325, 3.683313, 3.683375, 3.683438, 3.6835, 3.683563, 3.683625, 3.68375,
   3.683875, 3.684, 3.68425, 3.684375, 3.6845, 3.684563, 3.684625, 3.684687, 3.68475, 3.684813, 3.684875, 3.684938, 3.685, 3.685062, 3.685125, 3.685188,
   3.68525, 3.685313, 3.685375, 3.685437, 3.6855, 3.685563, 3.685594, 3.685625, 3.685656, 3.685688, 3.685719, 3.68575, 3.685781, 3.685812, 3.685844, 3.685875,
   3.685906, 3.685938, 3.685969, 3.686, 3.686031, 3.686062, 3.686094, 3.686125, 3.686156, 3.686187, 3.686219, 3.68625, 3.686281, 3.686312, 3.686344, 3.686375,
   3.686406, 3.686437, 3.686469, 3.6865, 3.686531, 3.686562, 3.686594, 3.686625, 3.686656, 3.686687, 3.68675, 3.686812, 3.686875, 3.686937, 3.687, 3.687062,
   3.687125, 3.687187, 3.68725, 3.687312, 3.687375, 3.687437, 3.6875, 3.687563, 3.687625, 3.687688, 3.68775, 3.687875, 3.688, 3.68825, 3.688375, 3.6885,
   3.688625, 3.688688, 3.68875, 3.688813, 3.688875, 3.688938, 3.689, 3.689062, 3.689125, 3.689188, 3.68925, 3.689312, 3.689375, 3.689437, 3.6895, 3.689563,
   3.689625, 3.689687, 3.68975, 3.689812, 3.689875, 3.689938, 3.69, 3.690062, 3.690125, 3.690187, 3.69025, 3.690313, 3.690375, 3.690437, 3.6905, 3.690562,
   3.690625, 3.690688, 3.69075, 3.690875, 3.691, 3.691125, 3.69125, 3.691375, 3.6915, 3.691625, 3.69175, 3.691875, 3.692, 3.692125, 3.69225, 3.692375,
   3.6925, 3.692625, 3.69275, 3.692875, 3.693, 3.693125, 3.69325, 3.6935, 3.69375, 3.694, 3.69425, 3.6945, 3.69475, 3.695, 3.6955, 3.696,
   3.6965, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705, 3.706, 3.707, 3.708, 3.709, 3.71, 3.71,
   3.710001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy32[242] = { 0, 0.03415875, 0.03659097, 0.0393122, 0.04237182, 0.04583046, 0.0497633, 0.05426449, 0.05945335, 0.06548295, 0.07255253, 0.08092556, 0.09095698, 0.1031364, 0.1181651, 0.1371227, 0.1619102,
   0.1775858, 0.1965164, 0.2200746, 0.250403, 0.2907956, 0.3162286, 0.3461872, 0.3816392, 0.4237289, 0.4737953, 0.5333881, 0.6042821, 0.6445858, 0.6884877, 0.7362772, 0.7882597,
   0.8447565, 0.9061052, 0.97266, 1.044793, 1.122893, 1.20737, 1.298656, 1.397203, 1.503494, 1.618043, 1.741401, 1.874168, 2.017, 2.170626, 2.335871, 2.423139,
   2.513676, 2.607623, 2.705136, 2.806383, 2.911549, 3.020837, 3.134472, 3.252703, 3.375809, 3.504099, 3.637923, 3.777672, 3.923791, 4.076784, 4.237225, 4.40577,
   4.583173, 4.770304, 4.96817, 5.17794, 5.397593, 5.622978, 5.853948, 6.090357, 6.332039, 6.578802, 6.830432, 7.086686, 7.347299, 7.611979, 7.88041, 8.427128,
   8.984418, 9.548855, 10.68369, 11.24558, 11.79766, 12.06853, 12.33515, 12.59688, 12.85311, 13.10323, 13.34662, 13.58266, 13.81077, 14.03035, 14.24082, 14.44162,
   14.63222, 14.8121, 14.98075, 15.13771, 15.28253, 15.41482, 15.47614, 15.53418, 15.58891, 15.64028, 15.68826, 15.73281, 15.7739, 15.8115, 15.84558, 15.87612,
   15.90309, 15.92648, 15.94627, 15.96244, 15.97498, 15.98389, 15.98914, 15.99075, 15.98872, 15.98303, 15.9737, 15.96073, 15.94413, 15.92392, 15.90011, 15.87272,
   15.84176, 15.80726, 15.76925, 15.72775, 15.6828, 15.63442, 15.58265, 15.52753, 15.4691, 15.4074, 15.27437, 15.12881, 14.97116, 14.80183, 14.62132, 14.4301,
   14.22871, 14.01769, 13.7976, 13.56901, 13.33251, 13.08871, 12.83822, 12.58164, 12.31961, 12.05273, 11.78163, 11.22918, 10.66708, 9.532204, 8.967925, 8.410899,
   7.864539, 7.596319, 7.331869, 7.071505, 6.815515, 6.564166, 6.317695, 6.076318, 5.841326, 5.616151, 5.400482, 5.193756, 4.99546, 4.805121, 4.622306, 4.446619,
   4.277693, 4.115192, 3.958804, 3.808241, 3.663239, 3.523549, 3.388943, 3.259208, 3.134144, 3.013567, 2.8973, 2.785183, 2.67706, 2.572788, 2.472229, 2.375255,
   2.281742, 2.191575, 2.104642, 1.940059, 1.787196, 1.64532, 1.513749, 1.391846, 1.279012, 1.174683, 1.078324, 0.9894275, 0.9075103, 0.8321133, 0.7627989, 0.6991508,
   0.6407727, 0.5872882, 0.53834, 0.4935896, 0.4527169, 0.41542, 0.3814145, 0.3222264, 0.273215, 0.2326957, 0.1992183, 0.1715468, 0.1486385, 0.1296215, 0.1005006, 0.07983705,
   0.06476964, 0.05345406, 0.03779682, 0.0276423, 0.020686, 0.01576111, 0.01219427, 0.009563514, 0.007592226, 0.006094021, 0.004940671, 0.004042373, 0.003335216, 0.002773047, 0.002322087, 0.002322087,
   0 };
   TGraph *graph = new TGraph(242,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx32,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy32);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",242,3.654999,3.715001);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->SetMaximum(17.58983);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_SS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB32->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*((RDP_CB2)_plus_(RDP_GA))_SS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]32);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx33[82] = { 3.659999, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674, 3.675,
   3.676, 3.677, 3.678, 3.679, 3.68, 3.681, 3.682, 3.6825, 3.683, 3.6835, 3.684, 3.6845, 3.685, 3.6855, 3.686, 3.6865,
   3.687, 3.6875, 3.688, 3.6885, 3.689, 3.6895, 3.69, 3.6905, 3.691, 3.6915, 3.692, 3.6925, 3.693, 3.6935, 3.694, 3.6945,
   3.695, 3.6955, 3.696, 3.6965, 3.697, 3.6975, 3.698, 3.6985, 3.699, 3.6995, 3.7, 3.7005, 3.701, 3.7015, 3.702, 3.7025,
   3.703, 3.7035, 3.704, 3.7045, 3.705, 3.7055, 3.706, 3.7065, 3.707, 3.7075, 3.708, 3.7085, 3.709, 3.7095, 3.71, 3.71,
   3.710001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy33[82] = { 0, 2.219933e-14, 0.0002880576, 0.0006679727, 0.001141558, 0.001710639, 0.00237705, 0.003142639, 0.004009265, 0.004978797, 0.006053117, 0.007234116, 0.008523699, 0.00992378, 0.01143629, 0.01306315, 0.01480633,
   0.01666778, 0.01864947, 0.02075338, 0.02298151, 0.02533586, 0.02781844, 0.03043129, 0.0317872, 0.03317644, 0.03459927, 0.03605594, 0.03754671, 0.03907185, 0.0406316, 0.04222624, 0.04385601,
   0.04552119, 0.04722203, 0.04895879, 0.05073175, 0.05254116, 0.05438729, 0.0562704, 0.05819076, 0.06014864, 0.06214431, 0.06417802, 0.06625006, 0.06836069, 0.07051017, 0.0726988, 0.07492682,
   0.07719452, 0.07950217, 0.08185004, 0.0842384, 0.08666754, 0.08913773, 0.09164923, 0.09420234, 0.09679733, 0.09943447, 0.1021141, 0.1048363, 0.1076016, 0.1104102, 0.1132623, 0.1161583,
   0.1190984, 0.1220829, 0.1251121, 0.1281862, 0.1313057, 0.1344707, 0.1376815, 0.1409384, 0.1442418, 0.1475918, 0.1509889, 0.1544332, 0.1579251, 0.1614649, 0.1650528, 0.1650528,
   0 };
   graph = new TGraph(82,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx33,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy33);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");

   ci = 1182;
   color = new TColor(ci, 1, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(6);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",100,3.654999,3.715001);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->SetMaximum(0.1815581);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPoPRDBP_CB2cP_plus_oPRDBP_GAcPcPmUoPp_pspol2cP_SB_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB33->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[((RDBP_CB2)_plus_(RDBP_GA))*(p_pspol2)_SB_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]33);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx34[242] = { 3.659999, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674, 3.675,
   3.6755, 3.676, 3.6765, 3.677, 3.6775, 3.67775, 3.678, 3.67825, 3.6785, 3.67875, 3.679, 3.67925, 3.679375, 3.6795, 3.679625, 3.67975,
   3.679875, 3.68, 3.680125, 3.68025, 3.680375, 3.6805, 3.680625, 3.68075, 3.680875, 3.681, 3.681125, 3.68125, 3.681375, 3.6815, 3.681625, 3.681687,
   3.68175, 3.681812, 3.681875, 3.681938, 3.682, 3.682062, 3.682125, 3.682187, 3.68225, 3.682313, 3.682375, 3.682437, 3.6825, 3.682563, 3.682625, 3.682688,
   3.68275, 3.682813, 3.682875, 3.682938, 3.683, 3.683063, 3.683125, 3.683188, 3.68325, 3.683313, 3.683375, 3.683438, 3.6835, 3.683563, 3.683625, 3.68375,
   3.683875, 3.684, 3.68425, 3.684375, 3.6845, 3.684563, 3.684625, 3.684687, 3.68475, 3.684813, 3.684875, 3.684938, 3.685, 3.685062, 3.685125, 3.685188,
   3.68525, 3.685313, 3.685375, 3.685437, 3.6855, 3.685563, 3.685594, 3.685625, 3.685656, 3.685688, 3.685719, 3.68575, 3.685781, 3.685812, 3.685844, 3.685875,
   3.685906, 3.685938, 3.685969, 3.686, 3.686031, 3.686062, 3.686094, 3.686125, 3.686156, 3.686187, 3.686219, 3.68625, 3.686281, 3.686312, 3.686344, 3.686375,
   3.686406, 3.686437, 3.686469, 3.6865, 3.686531, 3.686562, 3.686594, 3.686625, 3.686656, 3.686687, 3.68675, 3.686812, 3.686875, 3.686937, 3.687, 3.687062,
   3.687125, 3.687187, 3.68725, 3.687312, 3.687375, 3.687437, 3.6875, 3.687563, 3.687625, 3.687688, 3.68775, 3.687875, 3.688, 3.68825, 3.688375, 3.6885,
   3.688625, 3.688688, 3.68875, 3.688813, 3.688875, 3.688938, 3.689, 3.689062, 3.689125, 3.689188, 3.68925, 3.689312, 3.689375, 3.689437, 3.6895, 3.689563,
   3.689625, 3.689687, 3.68975, 3.689812, 3.689875, 3.689938, 3.69, 3.690062, 3.690125, 3.690187, 3.69025, 3.690313, 3.690375, 3.690437, 3.6905, 3.690562,
   3.690625, 3.690688, 3.69075, 3.690875, 3.691, 3.691125, 3.69125, 3.691375, 3.6915, 3.691625, 3.69175, 3.691875, 3.692, 3.692125, 3.69225, 3.692375,
   3.6925, 3.692625, 3.69275, 3.692875, 3.693, 3.693125, 3.69325, 3.6935, 3.69375, 3.694, 3.69425, 3.6945, 3.69475, 3.695, 3.6955, 3.696,
   3.6965, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705, 3.706, 3.707, 3.708, 3.709, 3.71, 3.71,
   3.710001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy34[242] = { 0, 0.0002765695, 0.0002962622, 0.0003182949, 0.0003430674, 0.0003710706, 0.0004029132, 0.0004393576, 0.0004813696, 0.0005301888, 0.0005874283, 0.0006552214, 0.0007364417, 0.0008350536, 0.0009567346, 0.001110227, 0.001310921,
   0.00143784, 0.001591113, 0.001781854, 0.002027412, 0.002354454, 0.002560375, 0.002802938, 0.003089978, 0.003430761, 0.003836128, 0.004318627, 0.004892627, 0.00521895, 0.005574405, 0.005961337, 0.006382219,
   0.00683965, 0.007336365, 0.007875233, 0.008459261, 0.009091608, 0.009775588, 0.01051469, 0.01131258, 0.01217318, 0.01310064, 0.01409942, 0.01517438, 0.01633083, 0.01757468, 0.0189126, 0.01961917,
   0.02035221, 0.02111287, 0.02190239, 0.02272214, 0.02357363, 0.02445849, 0.02537854, 0.02633582, 0.02733255, 0.02837127, 0.02945478, 0.03058628, 0.03176934, 0.03300806, 0.03430709, 0.03567173,
   0.03710809, 0.03862322, 0.04022525, 0.04192368, 0.04370212, 0.04552697, 0.04739704, 0.04931114, 0.05126795, 0.05326589, 0.05530323, 0.05737802, 0.05948809, 0.0616311, 0.06380448, 0.06823104,
   0.07274318, 0.0773132, 0.08650152, 0.09105086, 0.09552088, 0.09771403, 0.09987266, 0.1019918, 0.1040664, 0.1060915, 0.1080621, 0.1099733, 0.1118202, 0.113598, 0.1153021, 0.116928,
   0.1184712, 0.1199275, 0.121293, 0.1225639, 0.1237365, 0.1248075, 0.125304, 0.1257739, 0.1262171, 0.126633, 0.1270215, 0.1273822, 0.1277149, 0.1280193, 0.1282952, 0.1285425,
   0.1287609, 0.1289503, 0.1291105, 0.1292414, 0.1293429, 0.129415, 0.1294576, 0.1294706, 0.1294541, 0.1294081, 0.1293325, 0.1292275, 0.1290932, 0.1289295, 0.1287367, 0.1285149,
   0.1282643, 0.127985, 0.1276772, 0.1273412, 0.1269772, 0.1265855, 0.1261664, 0.1257201, 0.125247, 0.1247474, 0.1236703, 0.1224919, 0.1212154, 0.1198444, 0.1183829, 0.1168347,
   0.1152041, 0.1134956, 0.1117135, 0.1098627, 0.1079479, 0.105974, 0.1039458, 0.1018685, 0.09974686, 0.09758606, 0.09539104, 0.09091814, 0.08636705, 0.07717838, 0.07260965, 0.06809963,
   0.06367598, 0.06150431, 0.05936317, 0.0572551, 0.05518246, 0.05314738, 0.05115181, 0.04919748, 0.04729484, 0.0454717, 0.04372551, 0.04205174, 0.04044621, 0.03890511, 0.03742494, 0.03600247,
   0.03463475, 0.03331904, 0.03205283, 0.03083378, 0.02965976, 0.02852875, 0.0274389, 0.02638848, 0.02537589, 0.02439962, 0.02345826, 0.02255049, 0.02167507, 0.02083082, 0.02001663, 0.01923147,
   0.01847434, 0.0177443, 0.01704043, 0.01570787, 0.0144702, 0.01332148, 0.01225621, 0.01126921, 0.01035564, 0.009510933, 0.008730753, 0.008010993, 0.007347742, 0.006737283, 0.006176073, 0.00566074,
   0.005188076, 0.004755034, 0.00435872, 0.003996394, 0.003665465, 0.003363487, 0.003088158, 0.002608936, 0.002212111, 0.001884043, 0.001612989, 0.001388945, 0.001203466, 0.001049493, 0.0008137129, 0.0006464082,
   0.0005244134, 0.0004327958, 0.0003060255, 0.0002238085, 0.0001674861, 0.0001276113, 9.873204e-05, 7.743189e-05, 6.147117e-05, 4.934081e-05, 4.000261e-05, 3.272945e-05, 2.700389e-05, 2.245224e-05, 1.880099e-05, 1.880099e-05,
   0 };
   graph = new TGraph(242,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fx34,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]_fy34);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");

   ci = 1181;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",242,3.654999,3.715001);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->SetMaximum(0.1424177);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBoPbp_pol2cPmUoPoPRDP_CB2cP_plus_oPRDP_GAcPcP_BS_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2cB34->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[(bp_pol2)*((RDP_CB2)_plus_(RDP_GA))_BS_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2]34);
   
   graph->Draw("fl");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fx35[106] = { 3.658999, 3.659, 3.66, 3.6605, 3.661, 3.6615, 3.662, 3.6625, 3.663, 3.6635, 3.664, 3.6645, 3.665, 3.6655, 3.666, 3.6665, 3.667,
   3.6675, 3.668, 3.6685, 3.669, 3.6695, 3.67, 3.6705, 3.671, 3.6715, 3.672, 3.6725, 3.673, 3.6735, 3.674, 3.6745, 3.675,
   3.6755, 3.676, 3.6765, 3.677, 3.6775, 3.678, 3.6785, 3.679, 3.6795, 3.68, 3.6805, 3.681, 3.6815, 3.682, 3.6825, 3.683,
   3.6835, 3.684, 3.6845, 3.685, 3.6855, 3.686, 3.6865, 3.687, 3.6875, 3.688, 3.6885, 3.689, 3.6895, 3.69, 3.6905, 3.691,
   3.6915, 3.692, 3.6925, 3.693, 3.6935, 3.694, 3.6945, 3.695, 3.6955, 3.696, 3.6965, 3.697, 3.6975, 3.698, 3.6985, 3.699,
   3.6995, 3.7, 3.7005, 3.701, 3.7015, 3.702, 3.7025, 3.703, 3.7035, 3.704, 3.7045, 3.705, 3.7055, 3.706, 3.7065, 3.707,
   3.7075, 3.708, 3.7085, 3.709, 3.7095, 3.71, 3.71, 3.711, 3.711001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fy35[106] = { 0, 0.1016581, 0.1016581, 0.1057945, 0.1098438, 0.1138058, 0.1176808, 0.1214685, 0.1251691, 0.1287825, 0.1323087, 0.1357478, 0.1390997, 0.1423644, 0.145542, 0.1486324, 0.1516356,
   0.1545517, 0.1573806, 0.1601223, 0.1627768, 0.1653442, 0.1678244, 0.1702175, 0.1725234, 0.1747421, 0.1768736, 0.178918, 0.1808752, 0.1827452, 0.1845281, 0.1862238, 0.1878323,
   0.1893537, 0.1907879, 0.1921349, 0.1933948, 0.1945675, 0.195653, 0.1966513, 0.1975625, 0.1983865, 0.1991234, 0.1997731, 0.2003356, 0.2008109, 0.2011991, 0.2015001, 0.2017139,
   0.2018406, 0.2018801, 0.2018324, 0.2016976, 0.2014756, 0.2011664, 0.20077, 0.2002865, 0.1997158, 0.199058, 0.198313, 0.1974808, 0.1965614, 0.1955549, 0.1944612, 0.1932804,
   0.1920123, 0.1906571, 0.1892148, 0.1876852, 0.1860685, 0.1843646, 0.1825736, 0.1806954, 0.17873, 0.1766775, 0.1745378, 0.1723109, 0.1699968, 0.1675956, 0.1651072, 0.1625317,
   0.1598689, 0.157119, 0.154282, 0.1513577, 0.1483463, 0.1452478, 0.142062, 0.1387891, 0.135429, 0.1319818, 0.1284474, 0.1248258, 0.1211171, 0.1173211, 0.1134381, 0.1094678,
   0.1054104, 0.1012658, 0.09703403, 0.0927151, 0.08830901, 0.08381574, 0.08381574, 0.08381574, 0 };
   graph = new TGraph(106,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fx35,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]_fy35);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",106,3.653799,3.716201);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->SetMaximum(0.2220681);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB_CompoBpol2_ddmKLacB35->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_Comp[pol2_ddmKLa]35);
   
   graph->Draw("l");
   
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx36[102] = { 3.658999, 3.659, 3.66, 3.661, 3.662, 3.663, 3.664, 3.665, 3.666, 3.667, 3.668, 3.669, 3.67, 3.671, 3.672, 3.673, 3.674,
   3.675, 3.676, 3.677, 3.678, 3.679, 3.6795, 3.68, 3.6805, 3.681, 3.68125, 3.6815, 3.68175, 3.682, 3.68225, 3.6825, 3.682625,
   3.68275, 3.682875, 3.683, 3.68325, 3.6835, 3.68375, 3.684, 3.6845, 3.68475, 3.685, 3.685125, 3.68525, 3.685375, 3.6855, 3.685625, 3.68575,
   3.685875, 3.686, 3.686125, 3.68625, 3.686375, 3.6865, 3.686625, 3.68675, 3.686875, 3.687, 3.687125, 3.68725, 3.6875, 3.68775, 3.688, 3.6885,
   3.68875, 3.689, 3.689125, 3.68925, 3.6895, 3.68975, 3.69, 3.69025, 3.6905, 3.69075, 3.691, 3.69125, 3.6915, 3.692, 3.6925, 3.693,
   3.6935, 3.694, 3.695, 3.696, 3.697, 3.698, 3.699, 3.7, 3.701, 3.702, 3.703, 3.704, 3.705, 3.706, 3.707, 3.708,
   3.709, 3.71, 3.71, 3.711, 3.711001 };
   Double_t fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy36[102] = { 0, 0.1360934, 0.1360934, 0.1470191, 0.1579792, 0.1690255, 0.1802209, 0.191643, 0.2033885, 0.2155796, 0.2283725, 0.2419699, 0.2566393, 0.2727405, 0.2907689, 0.3114333, 0.3358242,
   0.3658598, 0.4055632, 0.4644747, 0.5653966, 0.7582508, 0.9165914, 1.137901, 1.44348, 1.859298, 2.118386, 2.41812, 2.76481, 3.166753, 3.635607, 4.188848, 4.505225,
   4.854377, 5.24289, 5.676186, 6.618979, 7.643227, 8.732554, 9.864104, 12.13256, 13.19726, 14.16336, 14.59723, 14.99214, 15.34382, 15.64838, 15.90239, 16.10295,
   16.24774, 16.33507, 16.36393, 16.33397, 16.24555, 16.09972, 15.89818, 15.64326, 15.33789, 14.98551, 14.59001, 14.15569, 13.1891, 12.1245, 11.00147, 8.728043,
   7.640772, 6.618869, 6.138879, 5.694699, 4.91068, 4.24225, 3.668208, 3.173003, 2.744898, 2.374729, 2.055095, 1.779804, 1.543524, 1.169693, 0.9014256, 0.7124283,
   0.581414, 0.4916432, 0.3885609, 0.339011, 0.3128653, 0.2973477, 0.2871951, 0.2800866, 0.2748481, 0.2708031, 0.2675285, 0.2647476, 0.2622749, 0.2599833, 0.2577847, 0.2556169,
   0.2534357, 0.2512095, 0.2512095, 0.2512095, 0 };
   graph = new TGraph(102,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fx36,fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]_fy36);
   graph->SetName("fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]");
   graph->SetTitle("Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36 = new TH1F("Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36","Projection of Fit2D fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2",102,3.653799,3.716201);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->SetMinimum(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->SetMaximum(18.00032);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->SetDirectory(nullptr);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->SetStats(0);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->SetMarkerStyle(20);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_fit2_oPRDBP_CB2cP_plus_oPRDBP_GAcPaNoPRDP_CB2cP_plus_oPRDP_GAcP_pol2_pol2_IntoBfmbcp_pvj_rdoRaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB_NormoBfmbcp_pvj_rdcOfmp_pvjb_rdcB36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_fit2_(RDBP_CB2)_plus_(RDBP_GA)&(RDP_CB2)_plus_(RDP_GA)_pol2_pol2_Int[fmbcp_pvj_rd|aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_Norm[fmbcp_pvj_rd,fmp_pvjb_rd]36);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fx3008[50] = { 3.6605, 3.6615, 3.6625, 3.6635, 3.6645, 3.6655, 3.6665, 3.6675, 3.6685, 3.6695, 3.6705, 3.6715, 3.6725, 3.6735, 3.6745, 3.6755, 3.6765,
   3.6775, 3.6785, 3.6795, 3.6805, 3.6815, 3.6825, 3.6835, 3.6845, 3.6855, 3.6865, 3.6875, 3.6885, 3.6895, 3.6905, 3.6915, 3.6925,
   3.6935, 3.6945, 3.6955, 3.6965, 3.6975, 3.6985, 3.6995, 3.7005, 3.7015, 3.7025, 3.7035, 3.7045, 3.7055, 3.7065, 3.7075, 3.7085,
   3.7095 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fy3008[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0,
   0, 1, 1, 1, 2, 6, 9, 15, 7, 18, 12, 11, 8, 3, 1, 0,
   0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0,
   0 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_felx3008[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fely3008[50] = { 0, 0, 0, 0, 0, 0, 0, 0, 0.8272462, 0, 0, 0, 0, 0, 0.8272462, 0.8272462, 0,
   0, 0.8272462, 0.8272462, 0.8272462, 1.291815, 2.379931, 2.943461, 3.82938, 2.58147, 4.202887, 3.415266, 3.265579, 2.768386, 1.632705, 0.8272462, 0,
   0, 0, 0, 0, 0.8272462, 0, 1.632705, 0, 0, 0.8272462, 0.8272462, 0, 0, 0, 0, 0,
   0 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehx3008[50] = { 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005, 0.0005,
   0.0005 };
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehy3008[50] = { 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 2.299527, 1.147874,
   1.147874, 2.299527, 2.299527, 2.299527, 2.63786, 3.583642, 4.110204, 4.958738, 3.770281, 5.321007, 4.559819, 4.416521, 3.945142, 2.918186, 2.299527, 1.147874,
   1.147874, 1.147874, 1.147874, 1.147874, 2.299527, 1.147874, 2.918186, 1.147874, 1.147874, 2.299527, 2.299527, 1.147874, 1.147874, 1.147874, 1.147874, 1.147874,
   1.147874 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fx3008,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fy3008,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_felx3008,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehx3008,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fely3008,h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]_fehy3008);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]");
   grae->SetTitle("Histogram of ds_1000_plot__fmp_pvjb_rd");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.9);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008","Histogram of ds_1000_plot__fmp_pvjb_rd",100,3.655,3.715);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->SetMaximum(25.65311);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->SetDirectory(nullptr);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLoPRDBP_CB2cPpLoPRDBP_GAcPaNoPRDP_CB2cPpLoPRDP_GAcP__pol2cB3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_fit2:(RDBP_CB2)+(RDBP_GA)&(RDP_CB2)+(RDP_GA)__pol2]3008);
   
   grae->Draw("zp");
   
   TH1D *frame_1b53bf20__16 = new TH1D("frame_1b53bf20__16","A RooPlot",100,3.66,3.71);
   frame_1b53bf20__16->SetMinimum(0.001);
   frame_1b53bf20__16->SetMaximum(30);
   frame_1b53bf20__16->SetDirectory(nullptr);
   frame_1b53bf20__16->SetStats(0);
   frame_1b53bf20__16->SetMarkerStyle(20);
   frame_1b53bf20__16->GetXaxis()->SetNdivisions(-503);
   frame_1b53bf20__16->GetXaxis()->SetLabelFont(132);
   frame_1b53bf20__16->GetXaxis()->SetLabelOffset(0.025);
   frame_1b53bf20__16->GetXaxis()->SetLabelSize(0.06);
   frame_1b53bf20__16->GetXaxis()->SetTitleSize(-1);
   frame_1b53bf20__16->GetXaxis()->SetTitleOffset(1);
   frame_1b53bf20__16->GetXaxis()->SetTitleFont(132);
   frame_1b53bf20__16->GetYaxis()->SetNdivisions(-503);
   frame_1b53bf20__16->GetYaxis()->SetLabelFont(132);
   frame_1b53bf20__16->GetYaxis()->SetLabelOffset(0.01);
   frame_1b53bf20__16->GetYaxis()->SetLabelSize(0.06);
   frame_1b53bf20__16->GetYaxis()->SetTitleSize(0.05);
   frame_1b53bf20__16->GetYaxis()->SetTitleFont(132);
   frame_1b53bf20__16->GetZaxis()->SetLabelFont(132);
   frame_1b53bf20__16->GetZaxis()->SetLabelSize(0.05);
   frame_1b53bf20__16->GetZaxis()->SetTitleSize(0.05);
   frame_1b53bf20__16->GetZaxis()->SetTitleOffset(1);
   frame_1b53bf20__16->GetZaxis()->SetTitleFont(132);
   frame_1b53bf20__16->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->SetSelected(glCanvas);
}

